Arithmetic OOD Failure Unfolds in Stages in Minimal GPTs

Arithmetic benchmarks are often reduced to a single held-out score, but that score can conflate qualitatively different failures. We study a controlled minimal GPT trained on exhaustive 2-digit addition, where all local digit transitions are already present in training, and ask why 3-digit generalization still fails. The failure is staged. First, there is a layout barrier: a learned absolute-position model collapses under a pure 3-digit layout shift, and mixed-layout exposure is the only intervention that materially weakens this barrier. Second, after layout repair, the hundreds position behaves like a carry flag rather than a semantic hundreds digit; targeted carry probes reverse the relevant logit margin, whereas a matched extra-data control does not. Third, after carry repair, the main remaining bottleneck is conditional recomposition: high-conditioned tail data outperforms a matched control, high-only data, and tail-only data on all true-3-digit suites, and the same ordering reappears in a larger 2-layer bridge experiment. The residual errors after recomposition are then overwhelmingly tens-only, and a separate 10-seed late-stage study shows that a sign-aware tens repair raises exact match on the hardest thousands-carry suite from 0.664 to 0.822. We therefore provide an experimentally testable decomposition of arithmetic OOD failure into layout, carry-semantics, recomposition, and late tens-residual stages.

==> anc/01_layout_barrier_position_families.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "3af5fe4a",
   "metadata": {
    "id": "3af5fe4a"
   },
   "source": [
    "# Layout barrier position-family comparison\n",
    "\n",
    "This standalone notebook reproduces the first comparison in the paper: the position-family study at the layout barrier.\n",
    "\n",
    "Upload **this notebook only** to Google Colab, enable a GPU, and run all cells. No extra `.py` files or archives are required.\n",
    "\n",
    "Compared families:\n",
    "\n",
    "- **abspos_full2**: learned absolute-position baseline\n",
    "- **mixedlayout_abspos**: absolute-position control with mixed 2-digit / 3-digit layout exposure\n",
    "- **pcsig_full2**: coupled-significance position IDs\n",
    "- **digaware_full2**: digit-aware / abacus-like significance IDs layered on absolute positions\n",
    "- **symmcol_full2**: symmetry-aware column IDs\n",
    "- **nope_full2**: no explicit position signal\n",
    "\n",
    "Primary question:\n",
    "\n",
    "Can positional inductive bias alone remove the earliest exact-match failure, or is direct exposure to the shifted layout necessary?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b3b3d78",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "8b3b3d78",
    "outputId": "996dd81b-5dcc-47fe-b00b-af29a7492fd9"
   },
   "outputs": [],
   "source": [
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "# ====== Basic configuration ======\n",
    "RUN_PROFILE = \"layout_barrier_position_family_comparison\"\n",
    "OUTPUT_ROOT = \"results_layout_barrier_position_families\"\n",
    "AUTO_DOWNLOAD_ZIP = True\n",
    "FORCE_CLEAN_OUTPUT_ROOT = True\n",
    "SAVE_MODEL_STATE = False\n",
    "\n",
    "# Default hyperparameters\n",
    "N_LAYER = 1\n",
    "N_EMBD = 16\n",
    "N_HEAD = 4\n",
    "NUM_STEPS = 5000\n",
    "BATCH_SIZE = 256\n",
    "LEARNING_RATE = 3e-3\n",
    "WEIGHT_DECAY = 0.0\n",
    "EVAL_N_PER_SUITE = 1000\n",
    "BASE_SEEDS = [0, 1, 2, 3, 4]\n",
    "INCLUDE_NOPE = True\n",
    "\n",
    "print({\n",
    "    \"RUN_PROFILE\": RUN_PROFILE,\n",
    "    \"OUTPUT_ROOT\": OUTPUT_ROOT,\n",
    "    \"SAVE_MODEL_STATE\": SAVE_MODEL_STATE,\n",
    "    \"N_LAYER\": N_LAYER,\n",
    "    \"N_EMBD\": N_EMBD,\n",
    "    \"N_HEAD\": N_HEAD,\n",
    "    \"NUM_STEPS\": NUM_STEPS,\n",
    "    \"BATCH_SIZE\": BATCH_SIZE,\n",
    "    \"LEARNING_RATE\": LEARNING_RATE,\n",
    "    \"WEIGHT_DECAY\": WEIGHT_DECAY,\n",
    "    \"EVAL_N_PER_SUITE\": EVAL_N_PER_SUITE,\n",
    "    \"BASE_SEEDS\": BASE_SEEDS,\n",
    "    \"INCLUDE_NOPE\": INCLUDE_NOPE,\n",
    "})\n",
    "\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import shutil\n",
    "import zipfile\n",
    "from pathlib import Path\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import torch\n",
    "\n",
    "# ====== Embedded common module (standalone) ======\n",
    "import base64\n",
    "import sys\n",
    "import types\n",
    "\n",
    "_EMBEDDED_COMMON_B64 = \"\"\"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\"\"\"\n",
    "\n",
    "if \"microgpt_tmlr_extension_common\" not in sys.modules:\n",
    "    _embedded_common = types.ModuleType(\"microgpt_tmlr_extension_common\")\n",
    "    exec(\n",
    "        compile(\n",
    "            base64.b64decode(_EMBEDDED_COMMON_B64).decode(\"utf-8\"),\n",
    "            \"microgpt_tmlr_extension_common.py\",\n",
    "            \"exec\",\n",
    "        ),\n",
    "        _embedded_common.__dict__,\n",
    "    )\n",
    "    sys.modules[\"microgpt_tmlr_extension_common\"] = _embedded_common\n",
    "\n",
    "print(\"embedded module loaded: microgpt_tmlr_extension_common\")\n",
    "\n",
    "from microgpt_tmlr_extension_common import (\n",
    "    ABS_POSITION_ROLE_ALIASING,\n",
    "    COUPLED_POSITION_SCHEME,\n",
    "    SIG_ONLY_SCHEME,\n",
    "    SYMM_ROLE_SCHEME,\n",
    "    build_full_train_docs_2digit,\n",
    "    build_full_train_docs_3digit_lowrange,\n",
    "    build_eval_rows_from_pairs,\n",
    "    required_block_size,\n",
    "    sample_pairs_2digit,\n",
    "    sample_pairs_true_3digit_conditioned,\n",
    "    train_one_experiment,\n",
    ")\n",
    "\n",
    "\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "if device == \"cuda\":\n",
    "    print(\"gpu:\", torch.cuda.get_device_name(0))\n",
    "\n",
    "\n",
    "def build_design_manifest() -> pd.DataFrame:\n",
    "    rows = [\n",
    "        {\n",
    "            \"family\": \"abspos_full2\",\n",
    "            \"train_family\": \"full2\",\n",
    "            \"model_kind\": \"abspos\",\n",
    "            \"family_group\": \"absolute_positions\",\n",
    "            \"literature_inspiration\": \"standard learned absolute positions\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"mixedlayout_abspos\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"abspos\",\n",
    "            \"family_group\": \"absolute_positions_plus_layout_exposure\",\n",
    "            \"literature_inspiration\": \"layout-exposed absolute position control\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"pcsig_full2\",\n",
    "            \"train_family\": \"full2\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"family_group\": \"position_coupling_type\",\n",
    "            \"literature_inspiration\": \"minimal position-coupling-style significance IDs\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"digaware_full2\",\n",
    "            \"train_family\": \"full2\",\n",
    "            \"model_kind\": \"absplussig\",\n",
    "            \"family_group\": \"digit_aware_type\",\n",
    "            \"literature_inspiration\": \"absolute positions + local digit-significance IDs\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"symmcol_full2\",\n",
    "            \"train_family\": \"full2\",\n",
    "            \"model_kind\": \"symmcol\",\n",
    "            \"family_group\": \"symmetry_aware_type\",\n",
    "            \"literature_inspiration\": \"column-shared + operand-symmetric role IDs\",\n",
    "        },\n",
    "    ]\n",
    "    if INCLUDE_NOPE:\n",
    "        rows.append({\n",
    "            \"family\": \"nope_full2\",\n",
    "            \"train_family\": \"full2\",\n",
    "            \"model_kind\": \"nope\",\n",
    "            \"family_group\": \"no_position_baseline\",\n",
    "            \"literature_inspiration\": \"NoPE context baseline\",\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "DESIGN_MANIFEST = build_design_manifest()\n",
    "print(DESIGN_MANIFEST)\n",
    "\n",
    "\n",
    "def build_train_docs(train_family: str):\n",
    "    if train_family == \"full2\":\n",
    "        return build_full_train_docs_2digit()\n",
    "    if train_family == \"mixedlayout\":\n",
    "        return build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    raise ValueError(train_family)\n",
    "\n",
    "\n",
    "def build_experiments():\n",
    "    experiments = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))  # 13\n",
    "    for row in DESIGN_MANIFEST.to_dict(orient=\"records\"):\n",
    "        train_docs = build_train_docs(row[\"train_family\"])\n",
    "        for seed in BASE_SEEDS:\n",
    "            eval_rows = []\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=1000 + seed),\n",
    "                width_in=2, width_out=3, suite=\"in_support_2digit\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=2000 + seed),\n",
    "                width_in=3, width_out=4, suite=\"layout_shift_only_lowrange3\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=3000 + seed,\n",
    "                    incoming_carry_to_hundreds=0,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_noincarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=4000 + seed,\n",
    "                    incoming_carry_to_hundreds=1,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_withincarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=5000 + seed,\n",
    "                    carryout_from_hundreds=1,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_thousands_carry\",\n",
    "            ))\n",
    "            experiments.append({\n",
    "                \"name\": f\"{row['family']}_seed{seed}\",\n",
    "                \"family\": row[\"family\"],\n",
    "                \"train_family\": row[\"train_family\"],\n",
    "                \"model_kind\": row[\"model_kind\"],\n",
    "                \"family_group\": row[\"family_group\"],\n",
    "                \"literature_inspiration\": row[\"literature_inspiration\"],\n",
    "                \"seed\": seed,\n",
    "                \"block_size\": block_size,\n",
    "                \"num_steps\": NUM_STEPS,\n",
    "                \"batch_size\": BATCH_SIZE,\n",
    "                \"learning_rate\": LEARNING_RATE,\n",
    "                \"weight_decay\": WEIGHT_DECAY,\n",
    "                \"n_layer\": N_LAYER,\n",
    "                \"n_embd\": N_EMBD,\n",
    "                \"n_head\": N_HEAD,\n",
    "                \"train_docs\": train_docs,\n",
    "                \"eval_rows\": eval_rows,\n",
    "                \"n_train_docs\": len(train_docs),\n",
    "                \"n_eval\": len(eval_rows),\n",
    "            })\n",
    "    return experiments\n",
    "\n",
    "\n",
    "EXPERIMENTS = build_experiments()\n",
    "print(pd.DataFrame([{\n",
    "    \"name\": e[\"name\"],\n",
    "    \"family\": e[\"family\"],\n",
    "    \"train_family\": e[\"train_family\"],\n",
    "    \"model_kind\": e[\"model_kind\"],\n",
    "    \"seed\": e[\"seed\"],\n",
    "    \"block_size\": e[\"block_size\"],\n",
    "    \"num_steps\": e[\"num_steps\"],\n",
    "    \"n_train_docs\": e[\"n_train_docs\"],\n",
    "    \"n_eval\": e[\"n_eval\"],\n",
    "} for e in EXPERIMENTS]))\n",
    "\n",
    "\n",
    "output_root = Path(OUTPUT_ROOT)\n",
    "if FORCE_CLEAN_OUTPUT_ROOT and output_root.exists():\n",
    "    shutil.rmtree(output_root)\n",
    "output_root.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING.to_csv(output_root / \"absolute_position_role_aliasing.csv\", index=False)\n",
    "COUPLED_POSITION_SCHEME.to_csv(output_root / \"coupled_position_scheme.csv\", index=False)\n",
    "SIG_ONLY_SCHEME.to_csv(output_root / \"digit_significance_scheme.csv\", index=False)\n",
    "SYMM_ROLE_SCHEME.to_csv(output_root / \"symmetry_role_scheme.csv\", index=False)\n",
    "DESIGN_MANIFEST.to_csv(output_root / \"design_manifest.csv\", index=False)\n",
    "\n",
    "suite_rows = []\n",
    "pred_paths = []\n",
    "manifest_rows = []\n",
    "\n",
    "for exp in EXPERIMENTS:\n",
    "    workdir = output_root / exp[\"name\"]\n",
    "    result = train_one_experiment(\n",
    "        name=exp[\"name\"],\n",
    "        family=exp[\"family\"],\n",
    "        train_family=exp[\"train_family\"],\n",
    "        model_kind=exp[\"model_kind\"],\n",
    "        seed=exp[\"seed\"],\n",
    "        block_size=exp[\"block_size\"],\n",
    "        num_steps=exp[\"num_steps\"],\n",
    "        batch_size=exp[\"batch_size\"],\n",
    "        learning_rate=exp[\"learning_rate\"],\n",
    "        weight_decay=exp[\"weight_decay\"],\n",
    "        n_layer=exp[\"n_layer\"],\n",
    "        n_embd=exp[\"n_embd\"],\n",
    "        n_head=exp[\"n_head\"],\n",
    "        train_docs=exp[\"train_docs\"],\n",
    "        eval_rows=exp[\"eval_rows\"],\n",
    "        device=device,\n",
    "        save_model_state=SAVE_MODEL_STATE,\n",
    "        workdir=workdir,\n",
    "    )\n",
    "    pred_df = result[\"pred_df\"].copy()\n",
    "    pred_df.insert(0, \"seed\", exp[\"seed\"])\n",
    "    pred_df.insert(0, \"model_kind\", exp[\"model_kind\"])\n",
    "    pred_df.insert(0, \"train_family\", exp[\"train_family\"])\n",
    "    pred_df.insert(0, \"family\", exp[\"family\"])\n",
    "    pred_df.to_csv(workdir / \"predictions_full.csv\", index=False)\n",
    "\n",
    "    suite_rows.append(result[\"suite_df\"])\n",
    "    manifest_rows.append({\n",
    "        \"name\": exp[\"name\"],\n",
    "        \"family\": exp[\"family\"],\n",
    "        \"train_family\": exp[\"train_family\"],\n",
    "        \"model_kind\": exp[\"model_kind\"],\n",
    "        \"family_group\": exp[\"family_group\"],\n",
    "        \"literature_inspiration\": exp[\"literature_inspiration\"],\n",
    "        \"seed\": exp[\"seed\"],\n",
    "        \"block_size\": exp[\"block_size\"],\n",
    "        \"num_steps\": exp[\"num_steps\"],\n",
    "        \"batch_size\": exp[\"batch_size\"],\n",
    "        \"learning_rate\": exp[\"learning_rate\"],\n",
    "        \"weight_decay\": exp[\"weight_decay\"],\n",
    "        \"n_layer\": exp[\"n_layer\"],\n",
    "        \"n_embd\": exp[\"n_embd\"],\n",
    "        \"n_head\": exp[\"n_head\"],\n",
    "        \"n_train_docs\": exp[\"n_train_docs\"],\n",
    "        \"n_eval\": exp[\"n_eval\"],\n",
    "    })\n",
    "\n",
    "manifest_df = pd.DataFrame(manifest_rows)\n",
    "manifest_df.to_csv(output_root / \"manifest.csv\", index=False)\n",
    "\n",
    "suite_df = pd.concat(suite_rows, ignore_index=True)\n",
    "suite_df.to_csv(output_root / \"suite_summary.csv\", index=False)\n",
    "\n",
    "suite_mean_summary = suite_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_constrained_mean=(\"exact_constrained\", \"mean\"),\n",
    "    exact_constrained_std=(\"exact_constrained\", \"std\"),\n",
    "    exact_constrained_min=(\"exact_constrained\", \"min\"),\n",
    "    exact_constrained_max=(\"exact_constrained\", \"max\"),\n",
    "    teacher_token_accuracy_mean=(\"teacher_token_accuracy\", \"mean\"),\n",
    "    teacher_token_accuracy_std=(\"teacher_token_accuracy\", \"std\"),\n",
    ").reset_index()\n",
    "suite_mean_summary.to_csv(output_root / \"suite_mean_summary.csv\", index=False)\n",
    "\n",
    "journal_target_summary = suite_mean_summary[\n",
    "    suite_mean_summary[\"suite\"].isin([\n",
    "        \"layout_shift_only_lowrange3\",\n",
    "        \"true3_noincarry\",\n",
    "        \"true3_withincarry\",\n",
    "        \"true3_thousands_carry\",\n",
    "    ])\n",
    "].copy()\n",
    "journal_target_summary.to_csv(output_root / \"journal_target_summary.csv\", index=False)\n",
    "\n",
    "# Pairwise delta against abspos_full2 for the four OOD suites\n",
    "baseline = journal_target_summary[journal_target_summary[\"family\"] == \"abspos_full2\"][\n",
    "    [\"suite\", \"exact_constrained_mean\"]\n",
    "].rename(columns={\"exact_constrained_mean\": \"abspos_full2_mean\"})\n",
    "pairwise = journal_target_summary.merge(baseline, on=\"suite\", how=\"left\")\n",
    "pairwise[\"delta_vs_abspos_full2\"] = pairwise[\"exact_constrained_mean\"] - pairwise[\"abspos_full2_mean\"]\n",
    "pairwise.to_csv(output_root / \"pairwise_delta_vs_abspos_full2.csv\", index=False)\n",
    "\n",
    "# Make a compact figure for exact constrained means\n",
    "plot_df = journal_target_summary.copy()\n",
    "family_order = [f for f in [\"abspos_full2\", \"pcsig_full2\", \"digaware_full2\", \"symmcol_full2\", \"mixedlayout_abspos\", \"nope_full2\"] if f in plot_df[\"family\"].unique()]\n",
    "suite_order = [\"layout_shift_only_lowrange3\", \"true3_noincarry\", \"true3_withincarry\", \"true3_thousands_carry\"]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(12, 4.2))\n",
    "x_positions = list(range(len(suite_order)))\n",
    "bar_width = 0.13 if len(family_order) >= 5 else 0.18\n",
    "\n",
    "for i, fam in enumerate(family_order):\n",
    "    sub = plot_df[plot_df[\"family\"] == fam].set_index(\"suite\").reindex(suite_order)\n",
    "    xs = [x + (i - (len(family_order) - 1) / 2) * bar_width for x in x_positions]\n",
    "    ax.bar(xs, sub[\"exact_constrained_mean\"].values, width=bar_width, label=fam)\n",
    "    ax.errorbar(xs, sub[\"exact_constrained_mean\"].values, yerr=sub[\"exact_constrained_std\"].fillna(0).values, fmt=\"none\", capsize=2)\n",
    "\n",
    "ax.set_xticks(x_positions)\n",
    "ax.set_xticklabels(suite_order, rotation=15, ha=\"right\")\n",
    "ax.set_ylim(0, 1.05)\n",
    "ax.set_ylabel(\"Exact match (constrained)\")\n",
    "ax.set_title(\"Stage16 positional-family comparison\")\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(0.5, 1.30), ncol=3, frameon=True)\n",
    "fig.tight_layout()\n",
    "fig.savefig(output_root / \"position_family_exact.png\", dpi=200, bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "readme = \"\"\"\\\n",
    "Results pack contents (Stage16 positional-family comparison):\n",
    "- absolute_position_role_aliasing.csv\n",
    "- coupled_position_scheme.csv\n",
    "- digit_significance_scheme.csv\n",
    "- symmetry_role_scheme.csv\n",
    "- design_manifest.csv\n",
    "- manifest.csv\n",
    "- suite_summary.csv\n",
    "- suite_mean_summary.csv\n",
    "- journal_target_summary.csv\n",
    "- pairwise_delta_vs_abspos_full2.csv\n",
    "- position_family_exact.png\n",
    "- per-experiment folders with config / train_log / predictions / checkpoint\n",
    "\n",
    "Interpretation:\n",
    "- pcsig_full2: position-coupling-type significance IDs\n",
    "- digaware_full2: absolute positions + local digit-significance IDs\n",
    "- symmcol_full2: column-shared, operand-symmetric role IDs\n",
    "- mixedlayout_abspos: layout-exposed absolute-position control\n",
    "\n",
    "Important note:\n",
    "The three task-structured families are intended as minimal instantiations inspired by the literature,\n",
    "not exact reproductions of the full published architectures or data formats.\n",
    "\"\"\"\n",
    "(output_root / \"README_results.txt\").write_text(readme, encoding=\"utf-8\")\n",
    "\n",
    "zip_path = output_root.with_suffix(\".zip\")\n",
    "if zip_path.exists():\n",
    "    zip_path.unlink()\n",
    "with zipfile.ZipFile(zip_path, \"w\", zipfile.ZIP_DEFLATED) as zf:\n",
    "    for path in output_root.rglob(\"*\"):\n",
    "        zf.write(path, path.as_posix())\n",
    "\n",
    "print(\"done\")\n",
    "print(\"output_root:\", output_root.resolve())\n",
    "print(\"zip:\", zip_path.resolve())\n",
    "print(pd.read_csv(output_root / \"suite_mean_summary.csv\"))\n",
    "\n",
    "if AUTO_DOWNLOAD_ZIP:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "        files.download(str(zip_path))\n",
    "    except Exception as e:\n",
    "        print(\"auto-download skipped:\", repr(e))\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.12"
  },
  "colab": {
   "provenance": [],
   "gpuType": "A100"
  },
  "accelerator": "GPU"
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/02_carry_flag_diagnostics.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "5e8035f4",
   "metadata": {
    "id": "5e8035f4"
   },
   "source": [
    "# Carry-flag diagnostics with a matched control\n",
    "\n",
    "This standalone notebook reproduces the carry-flag diagnostic study in the paper. It compares a mixed-layout coupled-significance base model, a matched extra-data control, and a targeted carry-probe repair.\n",
    "\n",
    "Upload **this notebook only** to Google Colab, enable a GPU, and run all cells. No extra `.py` files or archives are required.\n",
    "\n",
    "Compared families:\n",
    "\n",
    "- **mixedlayout_pcsig_base**: base family after layout repair\n",
    "- **mixedlayout_pcsig_ctrl_dup**: matched extra-data control\n",
    "- **mixedlayout_pcsig_probe_all**: targeted carry-probe repair\n",
    "\n",
    "Primary questions:\n",
    "\n",
    "- Does the hundreds position behave like a carry flag rather than a semantic hundreds digit?\n",
    "- Is the observed repair content-specific, rather than a by-product of extra optimization alone?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17385f75",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "17385f75",
    "outputId": "69c72269-210e-461c-cb7f-11b353e9c18e"
   },
   "outputs": [],
   "source": [
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "# ====== Basic configuration ======\n",
    "RUN_PROFILE = \"carry_flag_diagnostics\"\n",
    "OUTPUT_ROOT = \"results_carry_flag_diagnostics\"\n",
    "AUTO_DOWNLOAD_ZIP = True\n",
    "FORCE_CLEAN_OUTPUT_ROOT = True\n",
    "SAVE_MODEL_STATE = False\n",
    "\n",
    "# Default hyperparameters\n",
    "N_LAYER = 1\n",
    "N_EMBD = 16\n",
    "N_HEAD = 4\n",
    "TARGET_EPOCH_EQUIV = 128.0\n",
    "BATCH_SIZE = 256\n",
    "LEARNING_RATE = 3e-3\n",
    "WEIGHT_DECAY = 0.0\n",
    "EVAL_N_PER_SUITE = 1000\n",
    "BASE_SEEDS = [0, 1, 2, 3, 4]\n",
    "\n",
    "print({\n",
    "    \"RUN_PROFILE\": RUN_PROFILE,\n",
    "    \"OUTPUT_ROOT\": OUTPUT_ROOT,\n",
    "    \"SAVE_MODEL_STATE\": SAVE_MODEL_STATE,\n",
    "    \"N_LAYER\": N_LAYER,\n",
    "    \"N_EMBD\": N_EMBD,\n",
    "    \"N_HEAD\": N_HEAD,\n",
    "    \"TARGET_EPOCH_EQUIV\": TARGET_EPOCH_EQUIV,\n",
    "    \"BATCH_SIZE\": BATCH_SIZE,\n",
    "    \"LEARNING_RATE\": LEARNING_RATE,\n",
    "    \"WEIGHT_DECAY\": WEIGHT_DECAY,\n",
    "    \"EVAL_N_PER_SUITE\": EVAL_N_PER_SUITE,\n",
    "    \"BASE_SEEDS\": BASE_SEEDS,\n",
    "})\n",
    "\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import shutil\n",
    "import zipfile\n",
    "from pathlib import Path\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import torch\n",
    "\n",
    "# ====== Embedded common module (standalone) ======\n",
    "import base64\n",
    "import sys\n",
    "import types\n",
    "\n",
    "_EMBEDDED_COMMON_B64 = \"\"\"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\"\"\"\n",
    "\n",
    "if \"microgpt_tmlr_extension_common\" not in sys.modules:\n",
    "    _embedded_common = types.ModuleType(\"microgpt_tmlr_extension_common\")\n",
    "    exec(\n",
    "        compile(\n",
    "            base64.b64decode(_EMBEDDED_COMMON_B64).decode(\"utf-8\"),\n",
    "            \"microgpt_tmlr_extension_common.py\",\n",
    "            \"exec\",\n",
    "        ),\n",
    "        _embedded_common.__dict__,\n",
    "    )\n",
    "    sys.modules[\"microgpt_tmlr_extension_common\"] = _embedded_common\n",
    "\n",
    "print(\"embedded module loaded: microgpt_tmlr_extension_common\")\n",
    "\n",
    "from microgpt_tmlr_extension_common import (\n",
    "    PROBE_EXTRA_DOCS,\n",
    "    build_eval_rows_from_pairs,\n",
    "    build_full_train_docs_2digit,\n",
    "    build_full_train_docs_3digit_lowrange,\n",
    "    build_probe_h0_unique_docs,\n",
    "    build_probe_h1_unique_docs,\n",
    "    build_probe_t1_unique_docs,\n",
    "    build_probe_pack,\n",
    "    carry_vector_n_digits,\n",
    "    format_addition_doc,\n",
    "    required_block_size,\n",
    "    sample_pairs_2digit,\n",
    "    sample_pairs_true_3digit_conditioned,\n",
    "    teacher_forced_position_logits,\n",
    "    train_one_experiment,\n",
    ")\n",
    "\n",
    "\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "if device == \"cuda\":\n",
    "    print(\"gpu:\", torch.cuda.get_device_name(0))\n",
    "\n",
    "\n",
    "def build_design_manifest() -> pd.DataFrame:\n",
    "    rows = [\n",
    "        {\n",
    "            \"family\": \"mixedlayout_pcsig_base\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"none\",\n",
    "            \"analysis_label\": \"base\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"mixedlayout_pcsig_ctrl_dup\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"ctrl_dup\",\n",
    "            \"analysis_label\": \"matched_extra_data_control\",\n",
    "        },\n",
    "        {\n",
    "            \"family\": \"mixedlayout_pcsig_probe_all\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all\",\n",
    "            \"analysis_label\": \"targeted_probe_all\",\n",
    "        },\n",
    "    ]\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "DESIGN_MANIFEST = build_design_manifest()\n",
    "print(DESIGN_MANIFEST)\n",
    "\n",
    "\n",
    "def build_train_docs(train_family: str, extra_data_kind: str):\n",
    "    if train_family != \"mixedlayout\":\n",
    "        raise ValueError(train_family)\n",
    "    docs = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    docs = docs + build_probe_pack(extra_data_kind, total=PROBE_EXTRA_DOCS)\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_probe_eval_rows_from_docs(docs, suite_name):\n",
    "    rows = []\n",
    "    for doc in docs:\n",
    "        prefix, target = doc.split(\"=\")\n",
    "        a_s, b_s = prefix.split(\"+\")\n",
    "        a = int(a_s)\n",
    "        b = int(b_s)\n",
    "        c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "        rows.append({\n",
    "            \"suite\": suite_name,\n",
    "            \"a\": a,\n",
    "            \"b\": b,\n",
    "            \"doc\": doc,\n",
    "            \"prefix\": prefix + \"=\",\n",
    "            \"target\": target,\n",
    "            \"y\": a + b,\n",
    "            \"width_in\": 3,\n",
    "            \"width_out\": 4,\n",
    "            \"style\": \"zero_pad\",\n",
    "            \"c1\": c1,\n",
    "            \"c2\": c2,\n",
    "            \"c3\": c3,\n",
    "        })\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_experiments():\n",
    "    experiments = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))  # 13\n",
    "    for row in DESIGN_MANIFEST.to_dict(orient=\"records\"):\n",
    "        train_docs = build_train_docs(row[\"train_family\"], row[\"extra_data_kind\"])\n",
    "        num_steps = int(math.ceil(float(TARGET_EPOCH_EQUIV) * len(train_docs) / max(1, BATCH_SIZE)))\n",
    "        if num_steps % 250 != 0:\n",
    "            num_steps = 250 * int(math.ceil(num_steps / 250))\n",
    "\n",
    "        for seed in BASE_SEEDS:\n",
    "            eval_rows = []\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=1000 + seed),\n",
    "                width_in=2, width_out=3, suite=\"in_support_2digit\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=3000 + seed,\n",
    "                    incoming_carry_to_hundreds=0,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_noincarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=4000 + seed,\n",
    "                    incoming_carry_to_hundreds=1,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_withincarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE,\n",
    "                    seed=5000 + seed,\n",
    "                    carryout_from_hundreds=1,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_thousands_carry\",\n",
    "            ))\n",
    "            experiments.append({\n",
    "                \"name\": f\"{row['family']}_seed{seed}\",\n",
    "                \"family\": row[\"family\"],\n",
    "                \"train_family\": row[\"train_family\"],\n",
    "                \"model_kind\": row[\"model_kind\"],\n",
    "                \"extra_data_kind\": row[\"extra_data_kind\"],\n",
    "                \"analysis_label\": row[\"analysis_label\"],\n",
    "                \"seed\": seed,\n",
    "                \"block_size\": block_size,\n",
    "                \"num_steps\": num_steps,\n",
    "                \"batch_size\": BATCH_SIZE,\n",
    "                \"learning_rate\": LEARNING_RATE,\n",
    "                \"weight_decay\": WEIGHT_DECAY,\n",
    "                \"n_layer\": N_LAYER,\n",
    "                \"n_embd\": N_EMBD,\n",
    "                \"n_head\": N_HEAD,\n",
    "                \"train_docs\": train_docs,\n",
    "                \"eval_rows\": eval_rows,\n",
    "                \"n_train_docs\": len(train_docs),\n",
    "                \"n_eval\": len(eval_rows),\n",
    "            })\n",
    "    return experiments\n",
    "\n",
    "\n",
    "EXPERIMENTS = build_experiments()\n",
    "print(pd.DataFrame([{\n",
    "    \"name\": e[\"name\"],\n",
    "    \"family\": e[\"family\"],\n",
    "    \"extra_data_kind\": e[\"extra_data_kind\"],\n",
    "    \"seed\": e[\"seed\"],\n",
    "    \"num_steps\": e[\"num_steps\"],\n",
    "    \"n_train_docs\": e[\"n_train_docs\"],\n",
    "    \"n_eval\": e[\"n_eval\"],\n",
    "} for e in EXPERIMENTS]))\n",
    "\n",
    "\n",
    "def analyze_hundreds_step(model, model_kind, stoi, itos, BOS, device, seed, family):\n",
    "    probe_rows = []\n",
    "    probe_rows.extend(build_probe_eval_rows_from_docs(build_probe_h0_unique_docs(), \"probe_h0\"))\n",
    "    probe_rows.extend(build_probe_eval_rows_from_docs(build_probe_h1_unique_docs(), \"probe_h1\"))\n",
    "    probe_rows.extend(build_probe_eval_rows_from_docs(build_probe_t1_unique_docs(), \"probe_t1\"))\n",
    "\n",
    "    # canonical indices for width_in=3, current text='abc+def=g'\n",
    "    # BOS=0, a_h=1, a_t=2, a_o=3, +=4, b_h=5, b_t=6, b_o=7, =8, y_th=9\n",
    "    low2_positions = [2, 3, 6, 7]\n",
    "    high_positions = [1, 5]\n",
    "    prev_output_pos = [9]\n",
    "    digit_ids = [stoi[str(i)] for i in range(10)]\n",
    "\n",
    "    rows = []\n",
    "    for row in probe_rows:\n",
    "        target_prefix = row[\"target\"][0]   # teacher-force thousands digit\n",
    "        logits, hidden, att_maps = teacher_forced_position_logits(\n",
    "            model_kind=model_kind,\n",
    "            model=model,\n",
    "            prefix=row[\"prefix\"],\n",
    "            target_prefix=target_prefix,\n",
    "            stoi=stoi,\n",
    "            BOS=BOS,\n",
    "            device=device,\n",
    "        )\n",
    "        logits = logits[0]\n",
    "        probs = torch.softmax(logits[digit_ids], dim=0)\n",
    "        pred_digit = str(int(torch.argmax(logits[digit_ids]).item()))\n",
    "        target_hundreds = row[\"target\"][1]\n",
    "        flag_digit = str(int(row[\"c2\"]))\n",
    "\n",
    "        logit_flag = float(logits[stoi[flag_digit]].item())\n",
    "        logit_true = float(logits[stoi[target_hundreds]].item())\n",
    "        prob_flag = float(probs[int(flag_digit)].item())\n",
    "        prob_true = float(probs[int(target_hundreds)].item())\n",
    "        hidden_norm = float(torch.norm(hidden[0]).item())\n",
    "\n",
    "        final_att = att_maps[-1][0]   # [n_head, T, T]\n",
    "        query_pos = final_att.shape[-2] - 1\n",
    "        att_to_low2 = float(final_att[:, query_pos, low2_positions].sum(dim=-1).mean().item())\n",
    "        att_to_high = float(final_att[:, query_pos, high_positions].sum(dim=-1).mean().item())\n",
    "        att_to_prev_output = float(final_att[:, query_pos, prev_output_pos].sum(dim=-1).mean().item())\n",
    "\n",
    "        rows.append({\n",
    "            \"family\": family,\n",
    "            \"seed\": seed,\n",
    "            \"suite\": row[\"suite\"],\n",
    "            \"a\": row[\"a\"],\n",
    "            \"b\": row[\"b\"],\n",
    "            \"c1\": row[\"c1\"],\n",
    "            \"c2\": row[\"c2\"],\n",
    "            \"c3\": row[\"c3\"],\n",
    "            \"target\": row[\"target\"],\n",
    "            \"target_thousands\": row[\"target\"][0],\n",
    "            \"target_hundreds\": target_hundreds,\n",
    "            \"flag_digit\": flag_digit,\n",
    "            \"pred_hundreds\": pred_digit,\n",
    "            \"pred_hundreds_eq_c2\": int(pred_digit == flag_digit),\n",
    "            \"pred_hundreds_eq_target\": int(pred_digit == target_hundreds),\n",
    "            \"logit_flag\": logit_flag,\n",
    "            \"logit_true\": logit_true,\n",
    "            \"flag_minus_true\": logit_flag - logit_true,\n",
    "            \"prob_flag\": prob_flag,\n",
    "            \"prob_true\": prob_true,\n",
    "            \"hidden_norm\": hidden_norm,\n",
    "            \"att_to_low2\": att_to_low2,\n",
    "            \"att_to_high\": att_to_high,\n",
    "            \"att_to_prev_output\": att_to_prev_output,\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "output_root = Path(OUTPUT_ROOT)\n",
    "if FORCE_CLEAN_OUTPUT_ROOT and output_root.exists():\n",
    "    shutil.rmtree(output_root)\n",
    "output_root.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "DESIGN_MANIFEST.to_csv(output_root / \"design_manifest.csv\", index=False)\n",
    "\n",
    "suite_rows = []\n",
    "activation_rows = []\n",
    "manifest_rows = []\n",
    "\n",
    "for exp in EXPERIMENTS:\n",
    "    workdir = output_root / exp[\"name\"]\n",
    "    result = train_one_experiment(\n",
    "        name=exp[\"name\"],\n",
    "        family=exp[\"family\"],\n",
    "        train_family=exp[\"train_family\"],\n",
    "        model_kind=exp[\"model_kind\"],\n",
    "        seed=exp[\"seed\"],\n",
    "        block_size=exp[\"block_size\"],\n",
    "        num_steps=exp[\"num_steps\"],\n",
    "        batch_size=exp[\"batch_size\"],\n",
    "        learning_rate=exp[\"learning_rate\"],\n",
    "        weight_decay=exp[\"weight_decay\"],\n",
    "        n_layer=exp[\"n_layer\"],\n",
    "        n_embd=exp[\"n_embd\"],\n",
    "        n_head=exp[\"n_head\"],\n",
    "        train_docs=exp[\"train_docs\"],\n",
    "        eval_rows=exp[\"eval_rows\"],\n",
    "        device=device,\n",
    "        save_model_state=SAVE_MODEL_STATE,\n",
    "        workdir=workdir,\n",
    "    )\n",
    "    suite_rows.append(result[\"suite_df\"])\n",
    "\n",
    "    activation_df = analyze_hundreds_step(\n",
    "        model=result[\"model\"],\n",
    "        model_kind=exp[\"model_kind\"],\n",
    "        stoi=result[\"stoi\"],\n",
    "        itos=result[\"itos\"],\n",
    "        BOS=result[\"BOS\"],\n",
    "        device=device,\n",
    "        seed=exp[\"seed\"],\n",
    "        family=exp[\"family\"],\n",
    "    )\n",
    "    activation_df.to_csv(workdir / \"carryflag_activation_raw.csv\", index=False)\n",
    "    activation_rows.append(activation_df)\n",
    "\n",
    "    manifest_rows.append({\n",
    "        \"name\": exp[\"name\"],\n",
    "        \"family\": exp[\"family\"],\n",
    "        \"train_family\": exp[\"train_family\"],\n",
    "        \"model_kind\": exp[\"model_kind\"],\n",
    "        \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "        \"analysis_label\": exp[\"analysis_label\"],\n",
    "        \"seed\": exp[\"seed\"],\n",
    "        \"block_size\": exp[\"block_size\"],\n",
    "        \"num_steps\": exp[\"num_steps\"],\n",
    "        \"batch_size\": exp[\"batch_size\"],\n",
    "        \"learning_rate\": exp[\"learning_rate\"],\n",
    "        \"weight_decay\": exp[\"weight_decay\"],\n",
    "        \"n_layer\": exp[\"n_layer\"],\n",
    "        \"n_embd\": exp[\"n_embd\"],\n",
    "        \"n_head\": exp[\"n_head\"],\n",
    "        \"n_train_docs\": exp[\"n_train_docs\"],\n",
    "        \"n_eval\": exp[\"n_eval\"],\n",
    "    })\n",
    "\n",
    "manifest_df = pd.DataFrame(manifest_rows)\n",
    "manifest_df.to_csv(output_root / \"manifest.csv\", index=False)\n",
    "\n",
    "suite_df = pd.concat(suite_rows, ignore_index=True)\n",
    "suite_df.to_csv(output_root / \"suite_summary.csv\", index=False)\n",
    "suite_mean_summary = suite_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_constrained_mean=(\"exact_constrained\", \"mean\"),\n",
    "    exact_constrained_std=(\"exact_constrained\", \"std\"),\n",
    "    teacher_token_accuracy_mean=(\"teacher_token_accuracy\", \"mean\"),\n",
    "    teacher_token_accuracy_std=(\"teacher_token_accuracy\", \"std\"),\n",
    ").reset_index()\n",
    "suite_mean_summary.to_csv(output_root / \"suite_mean_summary.csv\", index=False)\n",
    "\n",
    "activation_df = pd.concat(activation_rows, ignore_index=True)\n",
    "activation_df.to_csv(output_root / \"carryflag_activation_raw.csv\", index=False)\n",
    "\n",
    "activation_mean_summary = activation_df.groupby([\"family\", \"suite\"]).agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    n=(\"target\", \"size\"),\n",
    "    pred_hundreds_eq_c2_rate=(\"pred_hundreds_eq_c2\", \"mean\"),\n",
    "    pred_hundreds_eq_target_rate=(\"pred_hundreds_eq_target\", \"mean\"),\n",
    "    flag_minus_true_mean=(\"flag_minus_true\", \"mean\"),\n",
    "    flag_minus_true_std=(\"flag_minus_true\", \"std\"),\n",
    "    prob_flag_mean=(\"prob_flag\", \"mean\"),\n",
    "    prob_true_mean=(\"prob_true\", \"mean\"),\n",
    "    att_to_low2_mean=(\"att_to_low2\", \"mean\"),\n",
    "    att_to_high_mean=(\"att_to_high\", \"mean\"),\n",
    "    att_to_prev_output_mean=(\"att_to_prev_output\", \"mean\"),\n",
    "    hidden_norm_mean=(\"hidden_norm\", \"mean\"),\n",
    ").reset_index()\n",
    "activation_mean_summary.to_csv(output_root / \"carryflag_activation_mean_summary.csv\", index=False)\n",
    "\n",
    "activation_by_c2 = activation_df.groupby([\"family\", \"suite\", \"c2\"]).agg(\n",
    "    n=(\"target\", \"size\"),\n",
    "    pred_hundreds_eq_c2_rate=(\"pred_hundreds_eq_c2\", \"mean\"),\n",
    "    pred_hundreds_eq_target_rate=(\"pred_hundreds_eq_target\", \"mean\"),\n",
    "    flag_minus_true_mean=(\"flag_minus_true\", \"mean\"),\n",
    "    att_to_low2_mean=(\"att_to_low2\", \"mean\"),\n",
    "    att_to_high_mean=(\"att_to_high\", \"mean\"),\n",
    ").reset_index()\n",
    "\n",
    "activation_by_c2.to_csv(output_root / \"carryflag_activation_by_c2.csv\", index=False)\n",
    "\n",
    "# Position-wise output summaries from saved predictions\n",
    "prediction_rows = []\n",
    "for exp in EXPERIMENTS:\n",
    "    pred_path = output_root / exp[\"name\"] / \"predictions.csv\"\n",
    "    pred_df = pd.read_csv(pred_path)\n",
    "    pred_df[\"family\"] = exp[\"family\"]\n",
    "    pred_df[\"seed\"] = exp[\"seed\"]\n",
    "    prediction_rows.append(pred_df)\n",
    "\n",
    "pred_all = pd.concat(prediction_rows, ignore_index=True)\n",
    "\n",
    "def _zfill_row_target(row):\n",
    "    return str(int(row[\"y\"])).zfill(int(row[\"width_out\"]))\n",
    "\n",
    "def _zfill_row_pred(row):\n",
    "    return str(row[\"teacher_pred_chars\"]).zfill(int(row[\"width_out\"]))\n",
    "\n",
    "pred_all[\"target_str\"] = pred_all.apply(_zfill_row_target, axis=1)\n",
    "pred_all[\"pred_str\"] = pred_all.apply(_zfill_row_pred, axis=1)\n",
    "\n",
    "def position_name(width_out: int, pos: int) -> str:\n",
    "    if width_out == 4:\n",
    "        return [\"thousands\", \"hundreds\", \"tens\", \"ones\"][pos]\n",
    "    if width_out == 3:\n",
    "        return [\"hundreds\", \"tens\", \"ones\"][pos]\n",
    "    return f\"pos{pos}\"\n",
    "\n",
    "pos_rows = []\n",
    "for _, row in pred_all.iterrows():\n",
    "    width_out = int(row[\"width_out\"])\n",
    "    for pos in range(width_out):\n",
    "        pos_rows.append({\n",
    "            \"family\": row[\"family\"],\n",
    "            \"seed\": row[\"seed\"],\n",
    "            \"suite\": row[\"suite\"],\n",
    "            \"pos\": pos,\n",
    "            \"pos_name\": position_name(width_out, pos),\n",
    "            \"acc\": int(row[\"pred_str\"][pos] == row[\"target_str\"][pos]),\n",
    "        })\n",
    "\n",
    "pos_df = pd.DataFrame(pos_rows)\n",
    "positionwise_seed_summary = pos_df.groupby([\"family\", \"seed\", \"suite\", \"pos_name\"]).agg(\n",
    "    acc=(\"acc\", \"mean\"),\n",
    ").reset_index()\n",
    "positionwise_seed_summary.to_csv(output_root / \"positionwise_accuracy_seed_summary.csv\", index=False)\n",
    "\n",
    "positionwise_mean_summary = positionwise_seed_summary.groupby([\"family\", \"suite\", \"pos_name\"]).agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    acc_mean=(\"acc\", \"mean\"),\n",
    "    acc_std=(\"acc\", \"std\"),\n",
    ").reset_index()\n",
    "positionwise_mean_summary.to_csv(output_root / \"positionwise_accuracy_mean_summary.csv\", index=False)\n",
    "\n",
    "cond_rows = []\n",
    "for fam in sorted(pred_all[\"family\"].unique()):\n",
    "    fam_df = pred_all[pred_all[\"family\"] == fam].copy()\n",
    "    for suite_name in [\"true3_noincarry\", \"true3_withincarry\", \"true3_thousands_carry\"]:\n",
    "        sub = fam_df[fam_df[\"suite\"] == suite_name].copy()\n",
    "        correct_thousands = sub[\"pred_str\"].str[0] == sub[\"target_str\"].str[0]\n",
    "        correct_hundreds = sub[\"pred_str\"].str[1] == sub[\"target_str\"].str[1]\n",
    "        correct_tens = sub[\"pred_str\"].str[2] == sub[\"target_str\"].str[2]\n",
    "        correct_ones = sub[\"pred_str\"].str[3] == sub[\"target_str\"].str[3]\n",
    "        upper_correct = correct_thousands & correct_hundreds\n",
    "        cond_rows.append({\n",
    "            \"family\": fam,\n",
    "            \"suite\": suite_name,\n",
    "            \"n\": int(len(sub)),\n",
    "            \"upper_correct_rate\": float(upper_correct.mean()),\n",
    "            \"exact_rate\": float(sub[\"exact_constrained\"].mean()),\n",
    "            \"lower_both_correct_given_upper\": float((correct_tens & correct_ones)[upper_correct].mean()) if upper_correct.any() else np.nan,\n",
    "            \"tens_correct_given_upper\": float(correct_tens[upper_correct].mean()) if upper_correct.any() else np.nan,\n",
    "            \"ones_correct_given_upper\": float(correct_ones[upper_correct].mean()) if upper_correct.any() else np.nan,\n",
    "        })\n",
    "\n",
    "conditional_summary = pd.DataFrame(cond_rows)\n",
    "conditional_summary.to_csv(output_root / \"upper_lower_conditional_summary.csv\", index=False)\n",
    "\n",
    "# Figures\n",
    "plot_df = activation_mean_summary.copy()\n",
    "suite_order = [\"probe_h0\", \"probe_h1\", \"probe_t1\"]\n",
    "family_order = [f for f in [\"mixedlayout_pcsig_base\", \"mixedlayout_pcsig_ctrl_dup\", \"mixedlayout_pcsig_probe_all\"] if f in plot_df[\"family\"].unique()]\n",
    "x_positions = np.arange(len(suite_order))\n",
    "bar_width = 0.24\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(7.8, 3.8))\n",
    "for i, fam in enumerate(family_order):\n",
    "    sub = plot_df[plot_df[\"family\"] == fam].set_index(\"suite\").reindex(suite_order)\n",
    "    xs = x_positions + (i - (len(family_order) - 1) / 2) * bar_width\n",
    "    ax.bar(xs, sub[\"flag_minus_true_mean\"].values, width=bar_width, label=fam)\n",
    "    ax.errorbar(xs, sub[\"flag_minus_true_mean\"].values, yerr=sub[\"flag_minus_true_std\"].fillna(0).values, fmt=\"none\", capsize=3)\n",
    "ax.axhline(0.0, linestyle=\"--\", linewidth=1)\n",
    "ax.set_xticks(x_positions)\n",
    "ax.set_xticklabels(suite_order)\n",
    "ax.set_ylabel(\"logit(flag digit) - logit(true hundreds)\")\n",
    "ax.set_title(\"Stage17 carry-flag margin at hundreds prediction step\")\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(0.5, 1.30), ncol=2, frameon=True)\n",
    "fig.tight_layout()\n",
    "fig.savefig(output_root / \"carry_flag_margin.png\", dpi=200, bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(7.8, 3.8))\n",
    "for i, fam in enumerate(family_order):\n",
    "    sub = plot_df[plot_df[\"family\"] == fam].set_index(\"suite\").reindex(suite_order)\n",
    "    xs = x_positions + (i - (len(family_order) - 1) / 2) * bar_width\n",
    "    ax.bar(xs, sub[\"att_to_low2_mean\"].values, width=bar_width, label=fam)\n",
    "ax.set_xticks(x_positions)\n",
    "ax.set_xticklabels(suite_order)\n",
    "ax.set_ylabel(\"Mean final-layer attention mass to low2 operands\")\n",
    "ax.set_title(\"Stage17 attention to low-order operand digits at hundreds step\")\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(0.5, 1.30), ncol=2, frameon=True)\n",
    "fig.tight_layout()\n",
    "\n",
    "fig.savefig(output_root / \"attention_to_lower_digits.png\", dpi=200, bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "# Position-wise accuracy figure\n",
    "suite_order_pos = [\"true3_noincarry\", \"true3_withincarry\", \"true3_thousands_carry\"]\n",
    "pos_order = [\"thousands\", \"hundreds\", \"tens\", \"ones\"]\n",
    "x_map = {}\n",
    "curr = 0.0\n",
    "for suite_name in suite_order_pos:\n",
    "    for j, pos_name in enumerate(pos_order):\n",
    "        x_map[(suite_name, pos_name)] = curr + j\n",
    "    curr += len(pos_order) + 0.8\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10.5, 4.2))\n",
    "for i, fam in enumerate(family_order):\n",
    "    xs = []\n",
    "    ys = []\n",
    "    errs = []\n",
    "    for suite_name in suite_order_pos:\n",
    "        for pos_name in pos_order:\n",
    "            sub = positionwise_mean_summary[\n",
    "                (positionwise_mean_summary[\"family\"] == fam)\n",
    "                & (positionwise_mean_summary[\"suite\"] == suite_name)\n",
    "                & (positionwise_mean_summary[\"pos_name\"] == pos_name)\n",
    "            ]\n",
    "            if len(sub) == 0:\n",
    "                ys.append(np.nan)\n",
    "                errs.append(0.0)\n",
    "            else:\n",
    "                ys.append(float(sub[\"acc_mean\"].iloc[0]))\n",
    "                errs.append(float(sub[\"acc_std\"].iloc[0]) if not pd.isna(sub[\"acc_std\"].iloc[0]) else 0.0)\n",
    "            xs.append(x_map[(suite_name, pos_name)] + (i - (len(family_order) - 1) / 2) * bar_width)\n",
    "    ax.bar(xs, ys, width=bar_width, label=fam)\n",
    "    ax.errorbar(xs, ys, yerr=errs, fmt=\"none\", capsize=2)\n",
    "\n",
    "ax.set_ylim(0.0, 1.05)\n",
    "ax.set_xticks([x_map[(suite_name, pos_name)] for suite_name in suite_order_pos for pos_name in pos_order])\n",
    "ax.set_xticklabels(pos_order * len(suite_order_pos), rotation=45, ha=\"right\")\n",
    "for suite_name in suite_order_pos:\n",
    "    center = np.mean([x_map[(suite_name, pos_name)] for pos_name in pos_order])\n",
    "    ax.text(center, -0.17, suite_name, ha=\"center\", va=\"top\", transform=ax.get_xaxis_transform(), fontsize=10)\n",
    "ax.set_ylabel(\"Position-wise teacher-forced accuracy\")\n",
    "ax.set_title(\"Stage17 position-wise output accuracy\")\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(0.5, 1.30), ncol=min(3, len(family_order)), frameon=True)\n",
    "fig.tight_layout()\n",
    "fig.savefig(output_root / \"positionwise_accuracy.png\", dpi=200, bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "# Conditional residual lower-digit failure figure\n",
    "cond_plot_order = [\"true3_noincarry\", \"true3_withincarry\", \"true3_thousands_carry\"]\n",
    "x_positions = np.arange(len(cond_plot_order))\n",
    "fig, ax = plt.subplots(figsize=(7.8, 3.8))\n",
    "for i, fam in enumerate(family_order):\n",
    "    ys = []\n",
    "    for suite_name in cond_plot_order:\n",
    "        sub = conditional_summary[\n",
    "            (conditional_summary[\"family\"] == fam)\n",
    "            & (conditional_summary[\"suite\"] == suite_name)\n",
    "        ]\n",
    "        ys.append(float(sub[\"lower_both_correct_given_upper\"].iloc[0]) if len(sub) else np.nan)\n",
    "    xs = x_positions + (i - (len(family_order) - 1) / 2) * bar_width\n",
    "    ax.bar(xs, ys, width=bar_width, label=fam)\n",
    "ax.set_xticks(x_positions)\n",
    "ax.set_xticklabels(cond_plot_order)\n",
    "ax.set_ylabel(\"P(tens & ones correct | thousands & hundreds correct)\")\n",
    "ax.set_title(\"Stage17 residual lower-digit failure after upper-digit repair\")\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(0.5, 1.30), ncol=min(3, len(family_order)), frameon=True)\n",
    "fig.tight_layout()\n",
    "fig.savefig(output_root / \"lower_tail_error_given_upper_correct.png\", dpi=200, bbox_inches=\"tight\")\n",
    "plt.close(fig)\n",
    "\n",
    "readme = \"\"\"\\\n",
    "Results pack contents (Stage17 carry-flag activation / attention probe):\n",
    "- design_manifest.csv\n",
    "- manifest.csv\n",
    "- suite_summary.csv\n",
    "- suite_mean_summary.csv\n",
    "- carryflag_activation_raw.csv\n",
    "- carryflag_activation_mean_summary.csv\n",
    "- carryflag_activation_by_c2.csv\n",
    "- carry_flag_margin.png\n",
    "- attention_to_lower_digits.png\n",
    "- positionwise_accuracy_mean_summary.csv\n",
    "- positionwise_accuracy_seed_summary.csv\n",
    "- upper_lower_conditional_summary.csv\n",
    "- positionwise_accuracy.png\n",
    "- lower_tail_error_given_upper_correct.png\n",
    "- per-experiment folders with config / train_log / predictions / checkpoint / carryflag_activation_raw.csv\n",
    "\n",
    "Interpretation:\n",
    "- pred_hundreds_eq_c2_rate quantifies how often the hundreds prediction equals the incoming carry bit c2.\n",
    "- flag_minus_true_mean > 0 means the carry-flag digit receives more logit support than the true hundreds digit.\n",
    "- att_to_low2_mean measures mean final-layer attention mass from the hundreds-step query to a_tens/a_ones/b_tens/b_ones.\n",
    "\n",
    "This notebook compares a base model, a matched extra-data control, and a targeted probe-all augmentation. It is designed as a mechanistic-support experiment for the carry-flag hypothesis, not a full circuit proof.\n",
    "\"\"\"\n",
    "(output_root / \"README_results.txt\").write_text(readme, encoding=\"utf-8\")\n",
    "\n",
    "zip_path = output_root.with_suffix(\".zip\")\n",
    "if zip_path.exists():\n",
    "    zip_path.unlink()\n",
    "with zipfile.ZipFile(zip_path, \"w\", zipfile.ZIP_DEFLATED) as zf:\n",
    "    for path in output_root.rglob(\"*\"):\n",
    "        zf.write(path, path.as_posix())\n",
    "\n",
    "print(\"done\")\n",
    "print(\"output_root:\", output_root.resolve())\n",
    "print(\"zip:\", zip_path.resolve())\n",
    "print(pd.read_csv(output_root / \"carryflag_activation_mean_summary.csv\"))\n",
    "\n",
    "if AUTO_DOWNLOAD_ZIP:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "        files.download(str(zip_path))\n",
    "    except Exception as e:\n",
    "        print(\"auto-download skipped:\", repr(e))\n"
   ]
  }
 ],
 "metadata": {
  "accelerator": "GPU",
  "colab": {
   "gpuType": "A100",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/03_conditional_recomposition_small.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2c94b73b",
   "metadata": {
    "id": "2c94b73b"
   },
   "source": [
    "# Conditional recomposition ablation (small analytic model)\n",
    "\n",
    "This standalone notebook reproduces the small-model conditional-recomposition ablation in the paper. It starts from the shared carry-repaired base and compares four matched final data packs.\n",
    "\n",
    "Upload **this notebook only** to Google Colab, enable a GPU, and run all cells. No extra `.py` files or archives are required.\n",
    "\n",
    "Compared families:\n",
    "\n",
    "- **ctrl3**: matched-volume control\n",
    "- **highonly**: additional emphasis on upper-state structure only\n",
    "- **tail**: additional lower-tail diversity only\n",
    "- **tailhigh**: lower-tail data conditioned on the correct upper state\n",
    "\n",
    "Primary question:\n",
    "\n",
    "After the carry-flag trap is weakened, is the next bottleneck generic lower-tail noise, or does it specifically involve binding the correct lower tail to the correct upper state?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ec77313",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "2ec77313",
    "outputId": "0cc2e7a1-eb04-4db6-da9d-8358e89f4171"
   },
   "outputs": [],
   "source": [
    "# ====== Basic configuration ======\n",
    "RUN_PROFILE = \"conditional_recomposition_small\"\n",
    "OUTPUT_ROOT = \"results_conditional_recomposition_small\"\n",
    "AUTO_DOWNLOAD_ZIP = True\n",
    "FORCE_CLEAN_OUTPUT_ROOT = True\n",
    "SAVE_MODEL_STATE = False   # Default is False to keep the zip file compact. Set True if checkpoints are needed.\n",
    "\n",
    "# Default hyperparameters\n",
    "TARGET_EPOCH_EQUIV = 128.0   # Match the effective number of epochs across families\n",
    "BATCH_SIZE = 256\n",
    "LEARNING_RATE = 3e-3\n",
    "WEIGHT_DECAY = 0.0\n",
    "EVAL_N_PER_SUITE = 1000\n",
    "BASE_SEEDS = [0, 1, 2, 3, 4]\n",
    "\n",
    "# Default: small analytic setting used for the main conditional-recomposition ablation\n",
    "CAPACITY_SPECS = [\n",
    "    {\"capacity_label\": \"small\", \"n_layer\": 1, \"n_embd\": 16, \"n_head\": 4},\n",
    "]\n",
    "\n",
    "# Optional: switch here for a stronger follow-up run\n",
    "# CAPACITY_SPECS = [\n",
    "#     {\"capacity_label\": \"large\", \"n_layer\": 2, \"n_embd\": 32, \"n_head\": 4},\n",
    "# ]\n",
    "\n",
    "print({\n",
    "    \"RUN_PROFILE\": RUN_PROFILE,\n",
    "    \"OUTPUT_ROOT\": OUTPUT_ROOT,\n",
    "    \"SAVE_MODEL_STATE\": SAVE_MODEL_STATE,\n",
    "    \"TARGET_EPOCH_EQUIV\": TARGET_EPOCH_EQUIV,\n",
    "    \"BATCH_SIZE\": BATCH_SIZE,\n",
    "    \"LEARNING_RATE\": LEARNING_RATE,\n",
    "    \"WEIGHT_DECAY\": WEIGHT_DECAY,\n",
    "    \"EVAL_N_PER_SUITE\": EVAL_N_PER_SUITE,\n",
    "    \"BASE_SEEDS\": BASE_SEEDS,\n",
    "    \"CAPACITY_SPECS\": CAPACITY_SPECS,\n",
    "})\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4dffb25b",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "4dffb25b",
    "outputId": "149307d9-e42b-45e9-fb5d-30cee3280f94"
   },
   "outputs": [],
   "source": [
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import random\n",
    "import shutil\n",
    "import time\n",
    "import zipfile\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Optional\n",
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "if device == \"cuda\":\n",
    "    print(\"gpu:\", torch.cuda.get_device_name(0))\n",
    "\n",
    "\n",
    "# ====== Data generation ======\n",
    "\n",
    "def format_addition_doc(\n",
    "    a: int,\n",
    "    b: int,\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    ") -> str:\n",
    "    sa = str(a).zfill(width_in)\n",
    "    sb = str(b).zfill(width_in)\n",
    "    sy = str(a + b).zfill(width_out)\n",
    "    return f\"{sa}+{sb}={sy}\"\n",
    "\n",
    "\n",
    "def required_block_size(width_in: int) -> int:\n",
    "    width_out = width_in + 1\n",
    "    docs = [\n",
    "        format_addition_doc(0, 0, width_in=width_in, width_out=width_out),\n",
    "        format_addition_doc(10**width_in - 1, 10**width_in - 1, width_in=width_in, width_out=width_out),\n",
    "    ]\n",
    "    return max(len(doc) for doc in docs) + 1\n",
    "\n",
    "\n",
    "def build_full_train_docs_2digit() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=2, width_out=3))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_full_train_docs_3digit_lowrange() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "PROBE_EXTRA_DOCS = 2000\n",
    "STAGE12_EXTRA_DOCS = 2000\n",
    "\n",
    "LOWPATTERNS_H0 = [(0, 0), (12, 23), (24, 35), (41, 18)]   # c2 = 0, c3 = 0\n",
    "LOWPATTERNS_H1 = [(90, 10), (47, 53), (58, 42), (99, 1)]  # c2 = 1, c3 = 0\n",
    "LOWPATTERNS_T1 = LOWPATTERNS_H0                           # isolate c3 = 1 from hundreds only\n",
    "\n",
    "def cycle_docs_to_total(docs: List[str], total: int) -> List[str]:\n",
    "    if len(docs) == 0:\n",
    "        return []\n",
    "    out = []\n",
    "    i = 0\n",
    "    while len(out) < total:\n",
    "        out.append(docs[i % len(docs)])\n",
    "        i += 1\n",
    "    return out\n",
    "\n",
    "\n",
    "def build_probe_h0_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb == 0 or ha + hb > 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H0:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_h1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb > 8:\n",
    "                continue\n",
    "            if ha == 0 and hb == 0:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_t1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 10:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_T1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "\n",
    "def build_ctrl_dup_docs(total: int = PROBE_EXTRA_DOCS, seed: int = 777) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_ctrl2_docs(total: int = STAGE12_EXTRA_DOCS, seed: int = 1707) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_probe_t1c2_1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "A_ORDER = [((137 * i) + 53) % 1000 for i in range(1000)]\n",
    "B_ORDER = [((353 * i) + 97) % 1000 for i in range(1000)]\n",
    "\n",
    "\n",
    "def collect_bridge_docs(\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    "    bucket_mode: str = \"low2_c1\",\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "                continue\n",
    "            if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "                continue\n",
    "\n",
    "            low2 = (a + b) % 100\n",
    "            if bucket_mode == \"low2_c1\":\n",
    "                bucket = (low2, c1)\n",
    "            elif bucket_mode == \"low2_c2\":\n",
    "                bucket = (low2, c2)\n",
    "            else:\n",
    "                raise ValueError(bucket_mode)\n",
    "\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_bridge_unique_docs() -> List[str]:\n",
    "    h0 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=0,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    h1 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=1,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    t1 = collect_bridge_docs(\n",
    "        carryout_from_hundreds=1,\n",
    "        bucket_mode=\"low2_c2\",\n",
    "    )\n",
    "    return sorted(set(h0 + h1 + t1))\n",
    "\n",
    "\n",
    "def collect_tail_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tail_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=True)))\n",
    "\n",
    "def collect_tailhigh_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tailhigh_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailhighcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=True)))\n",
    "\n",
    "\n",
    "def collect_highonly_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_highonly_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_highonly_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_probe_pack(kind: str, total: int = PROBE_EXTRA_DOCS) -> List[str]:\n",
    "    if kind == \"ctrl_dup\":\n",
    "        return build_ctrl_dup_docs(total=total)\n",
    "    if kind == \"probe_h0\":\n",
    "        return cycle_docs_to_total(build_probe_h0_unique_docs(), total)\n",
    "    if kind == \"probe_h1\":\n",
    "        return cycle_docs_to_total(build_probe_h1_unique_docs(), total)\n",
    "    if kind == \"probe_t1\":\n",
    "        return cycle_docs_to_total(build_probe_t1_unique_docs(), total)\n",
    "    if kind == \"probe_all\":\n",
    "        h0 = cycle_docs_to_total(build_probe_h0_unique_docs(), total // 3)\n",
    "        h1 = cycle_docs_to_total(build_probe_h1_unique_docs(), total // 3)\n",
    "        t1 = cycle_docs_to_total(build_probe_t1_unique_docs(), total - 2 * (total // 3))\n",
    "        return h0 + h1 + t1\n",
    "    if kind == \"ctrl2\":\n",
    "        return build_ctrl2_docs(total=total)\n",
    "    if kind == \"probe_t1c2_1\":\n",
    "        return cycle_docs_to_total(build_probe_t1c2_1_unique_docs(), total)\n",
    "    if kind == \"bridge\":\n",
    "        return cycle_docs_to_total(build_bridge_unique_docs(), total)\n",
    "    if kind == \"tail\":\n",
    "        return cycle_docs_to_total(build_tail_unique_docs(), total)\n",
    "    if kind == \"tailcorner\":\n",
    "        return cycle_docs_to_total(build_tailcorner_unique_docs(), total)\n",
    "    if kind == \"tailhigh\":\n",
    "        return cycle_docs_to_total(build_tailhigh_unique_docs(), total)\n",
    "    if kind == \"highonly\":\n",
    "        return cycle_docs_to_total(build_highonly_unique_docs(), total)\n",
    "    if kind == \"tailhighcorner\":\n",
    "        return cycle_docs_to_total(build_tailhighcorner_unique_docs(), total)\n",
    "    return []\n",
    "\n",
    "\n",
    "\n",
    "def sample_pairs_2digit(n: int, seed: int) -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    return [(rnd.randrange(100), rnd.randrange(100)) for _ in range(n)]\n",
    "\n",
    "\n",
    "def carry_vector_n_digits(a: int, b: int, n_digits: int) -> tuple[int, ...]:\n",
    "    c = 0\n",
    "    vec = []\n",
    "    for i in range(n_digits):\n",
    "        da = (a // (10 ** i)) % 10\n",
    "        db = (b // (10 ** i)) % 10\n",
    "        total = da + db + c\n",
    "        c = 1 if total >= 10 else 0\n",
    "        vec.append(c)\n",
    "    return tuple(vec)\n",
    "\n",
    "\n",
    "def sample_pairs_true_3digit_conditioned(\n",
    "    n: int,\n",
    "    seed: int,\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    ") -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    rows = []\n",
    "    while len(rows) < n:\n",
    "        a = rnd.randrange(1000)\n",
    "        b = rnd.randrange(1000)\n",
    "        if a < 100 and b < 100:\n",
    "            continue\n",
    "        c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "        if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "            continue\n",
    "        if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "            continue\n",
    "        rows.append((a, b))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_eval_rows_from_pairs(\n",
    "    pairs: List[tuple[int, int]],\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    "    suite: str,\n",
    ") -> List[dict]:\n",
    "    rows = []\n",
    "    for a, b in pairs:\n",
    "        doc = format_addition_doc(a, b, width_in=width_in, width_out=width_out)\n",
    "        prefix, target = doc.split(\"=\")\n",
    "        rows.append({\n",
    "            \"suite\": suite,\n",
    "            \"a\": a,\n",
    "            \"b\": b,\n",
    "            \"doc\": doc,\n",
    "            \"prefix\": prefix + \"=\",\n",
    "            \"target\": target,\n",
    "            \"y\": a + b,\n",
    "            \"width_in\": width_in,\n",
    "            \"width_out\": width_out,\n",
    "            \"style\": \"zero_pad\",\n",
    "        })\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_abs_position_role_aliasing_table():\n",
    "    def role_table(width_in: int):\n",
    "        roles = [(\"BOS\", 0)]\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"a_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"+\", len(roles)))\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"b_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"=\", len(roles)))\n",
    "        width_out = width_in + 1\n",
    "        for i in range(width_out):\n",
    "            roles.append((f\"y_{width_out - 1 - i}\", len(roles)))\n",
    "        return pd.DataFrame(roles, columns=[\"role\", \"abs_pos\"])\n",
    "\n",
    "    train2 = role_table(2)\n",
    "    low3 = role_table(3)\n",
    "    rows = []\n",
    "    max_pos = max(train2[\"abs_pos\"].max(), low3[\"abs_pos\"].max())\n",
    "    for p in range(max_pos + 1):\n",
    "        tr = train2.loc[train2[\"abs_pos\"] == p, \"role\"]\n",
    "        te = low3.loc[low3[\"abs_pos\"] == p, \"role\"]\n",
    "        tr_role = tr.iloc[0] if len(tr) else \"(unused/masked)\"\n",
    "        te_role = te.iloc[0] if len(te) else \"(unused)\"\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"train_full2_role\": tr_role,\n",
    "            \"test_lowrange3_role\": te_role,\n",
    "            \"full2_supervision\": \"yes\" if tr_role != \"(unused/masked)\" else \"no\",\n",
    "            \"role_shift_type\": \"same\" if tr_role == te_role else (\"unseen_in_full2\" if tr_role == \"(unused/masked)\" else \"changed\"),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_abs_position_support_table():\n",
    "    rows = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))\n",
    "    for p in range(block_size):\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"supervised_in_full2\": int(p <= 9),\n",
    "            \"supervised_in_mixedlayout_abspos\": int(p <= 12),\n",
    "            \"note\": (\n",
    "                \"used_by_2digit_train\" if p <= 9 else\n",
    "                (\"unused_in_full2_but_used_by_3digit_layout\" if p <= 12 else \"outside_position_block\")\n",
    "            ),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_coupled_position_scheme_table():\n",
    "    rows = [\n",
    "        {\"pos_id\": 0, \"semantic\": \"BOS\"},\n",
    "        {\"pos_id\": 1, \"semantic\": \"+\"},\n",
    "        {\"pos_id\": 2, \"semantic\": \"=\"},\n",
    "        {\"pos_id\": 3, \"semantic\": \"digit_sig_0 (ones)\"},\n",
    "        {\"pos_id\": 4, \"semantic\": \"digit_sig_1 (tens)\"},\n",
    "        {\"pos_id\": 5, \"semantic\": \"digit_sig_2 (hundreds)\"},\n",
    "        {\"pos_id\": 6, \"semantic\": \"digit_sig_3 (thousands)\"},\n",
    "    ]\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING = build_abs_position_role_aliasing_table()\n",
    "ABS_POSITION_SUPPORT = build_abs_position_support_table()\n",
    "COUPLED_POSITION_SCHEME = build_coupled_position_scheme_table()\n",
    "\n",
    "print(ABS_POSITION_ROLE_ALIASING)\n",
    "print(COUPLED_POSITION_SCHEME)\n",
    "\n",
    "\n",
    "# ====== Position IDs ======\n",
    "\n",
    "def coupled_pos_ids_from_text(text: str) -> List[int]:\n",
    "    # ids are computed on [BOS] + text\n",
    "    # output digit ids use the FULL expected output width (= input width + 1),\n",
    "    # so partial generation remains stable.\n",
    "    if \"+\" not in text:\n",
    "        raise ValueError(f\"invalid text (missing +): {text}\")\n",
    "    if \"=\" in text:\n",
    "        left, right = text.split(\"=\", 1)\n",
    "    else:\n",
    "        left, right = text, \"\"\n",
    "    a, b = left.split(\"+\", 1)\n",
    "    width_in = len(a)\n",
    "    width_out = width_in + 1\n",
    "\n",
    "    ids = [0]  # BOS\n",
    "    for i, _ch in enumerate(a):\n",
    "        sig = len(a) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    ids.append(1)  # plus\n",
    "    for i, _ch in enumerate(b):\n",
    "        sig = len(b) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    if \"=\" in text:\n",
    "        ids.append(2)  # equals\n",
    "        for i, _ch in enumerate(right):\n",
    "            sig = width_out - 1 - i\n",
    "            ids.append(3 + sig)\n",
    "    return ids\n",
    "\n",
    "\n",
    "# ====== Model ======\n",
    "\n",
    "class RMSNorm(nn.Module):\n",
    "    def __init__(self, dim: int, eps: float = 1e-5):\n",
    "        super().__init__()\n",
    "        self.eps = eps\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        return x * torch.rsqrt(x.pow(2).mean(dim=-1, keepdim=True) + self.eps)\n",
    "\n",
    "\n",
    "class Block(nn.Module):\n",
    "    def __init__(self, n_embd: int, n_head: int, block_size: int):\n",
    "        super().__init__()\n",
    "        assert n_embd % n_head == 0\n",
    "        self.n_head = n_head\n",
    "        self.head_dim = n_embd // n_head\n",
    "        self.block_size = block_size\n",
    "\n",
    "        self.attn_norm = RMSNorm(n_embd)\n",
    "        self.wq = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wk = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wv = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wo = nn.Linear(n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.mlp_norm = RMSNorm(n_embd)\n",
    "        self.fc1 = nn.Linear(n_embd, 4 * n_embd, bias=False)\n",
    "        self.fc2 = nn.Linear(4 * n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.register_buffer(\"mask\", torch.tril(torch.ones(block_size, block_size, dtype=torch.bool)))\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        B, T, C = x.shape\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.attn_norm(x)\n",
    "        q = self.wq(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        k = self.wk(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        v = self.wv(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "\n",
    "        att = (q @ k.transpose(-2, -1)) / math.sqrt(self.head_dim)\n",
    "        att = att.masked_fill(~self.mask[:T, :T], float(\"-inf\"))\n",
    "        att = F.softmax(att, dim=-1)\n",
    "\n",
    "        y = (att @ v).transpose(1, 2).contiguous().view(B, T, C)\n",
    "        y = self.wo(y)\n",
    "        x = x_res + y\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.mlp_norm(x)\n",
    "        y = self.fc2(F.relu(self.fc1(xn)))\n",
    "        x = x_res + y\n",
    "        return x\n",
    "\n",
    "\n",
    "class TinyAbsPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.wpe = nn.Embedding(block_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        B, T = idx.shape\n",
    "        pos = torch.arange(T, device=idx.device)[None, :]\n",
    "        x = self.wte(idx) + self.wpe(pos)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyNoPE(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyCoupledSigPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, pos_vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.pte = nn.Embedding(pos_vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor, pos_ids: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx) + self.pte(pos_ids)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "POS_VOCAB_SIZE_COUPLED = int(COUPLED_POSITION_SCHEME[\"pos_id\"].max()) + 1\n",
    "\n",
    "\n",
    "# ====== Tokenization / tensorization ======\n",
    "\n",
    "def build_vocab(docs: List[str]):\n",
    "    uchars = sorted(set(\"\".join(docs)))\n",
    "    stoi = {ch: i for i, ch in enumerate(uchars)}\n",
    "    itos = {i: ch for ch, i in stoi.items()}\n",
    "    BOS = len(uchars)\n",
    "    vocab_size = len(uchars) + 1\n",
    "    return uchars, stoi, itos, BOS, vocab_size\n",
    "\n",
    "\n",
    "def docs_to_tensors(docs: List[str], stoi: Dict[str, int], BOS: int, block_size: int, model_kind: str):\n",
    "    xs, ys, ps = [], [], []\n",
    "    for doc in docs:\n",
    "        tokens = [BOS] + [stoi[ch] for ch in doc] + [BOS]\n",
    "        x = tokens[:-1]\n",
    "        y = tokens[1:]\n",
    "\n",
    "        if model_kind == \"coupled_sig\":\n",
    "            p = coupled_pos_ids_from_text(doc)\n",
    "            assert len(p) == len(x), (doc, len(p), len(x))\n",
    "        else:\n",
    "            p = [0] * len(x)\n",
    "\n",
    "        if len(x) > block_size:\n",
    "            x = x[:block_size]\n",
    "            y = y[:block_size]\n",
    "            p = p[:block_size]\n",
    "\n",
    "        pad = block_size - len(x)\n",
    "        x = x + [BOS] * pad\n",
    "        y = y + [-100] * pad\n",
    "        p = p + [0] * pad\n",
    "\n",
    "        xs.append(x)\n",
    "        ys.append(y)\n",
    "        ps.append(p)\n",
    "\n",
    "    return (\n",
    "        torch.tensor(xs, dtype=torch.long),\n",
    "        torch.tensor(ys, dtype=torch.long),\n",
    "        torch.tensor(ps, dtype=torch.long),\n",
    "    )\n",
    "\n",
    "\n",
    "def set_global_seed(seed: int):\n",
    "    random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "\n",
    "# ====== train / eval ======\n",
    "\n",
    "def build_model(model_kind: str, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "    if model_kind == \"abspos\":\n",
    "        return TinyAbsPos(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"nope\":\n",
    "        return TinyNoPE(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        return TinyCoupledSigPos(vocab_size, POS_VOCAB_SIZE_COUPLED, block_size, n_layer, n_embd, n_head)\n",
    "    raise ValueError(model_kind)\n",
    "\n",
    "\n",
    "def model_forward(model_kind: str, model: nn.Module, idx: torch.Tensor, pos_ids: Optional[torch.Tensor] = None) -> torch.Tensor:\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        assert pos_ids is not None\n",
    "        return model(idx, pos_ids)\n",
    "    return model(idx)\n",
    "\n",
    "\n",
    "def sample_batch(xs: torch.Tensor, ys: torch.Tensor, ps: torch.Tensor, batch_size: int, device: str):\n",
    "    idx = torch.randint(low=0, high=len(xs), size=(batch_size,))\n",
    "    return xs[idx].to(device), ys[idx].to(device), ps[idx].to(device)\n",
    "\n",
    "\n",
    "def current_pos_tensor_for_text(text: str, model_kind: str, device: str):\n",
    "    if model_kind != \"coupled_sig\":\n",
    "        return None\n",
    "    pos_ids = coupled_pos_ids_from_text(text)\n",
    "    return torch.tensor(pos_ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "\n",
    "\n",
    "def greedy_generate_free(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, max_new_tokens: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(max_new_tokens):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            if token_id == BOS:\n",
    "                break\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def greedy_generate_digits_fixedlen(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, exact_len: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    digit_token_ids = [stoi[str(i)] for i in range(10)]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(exact_len):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :].clone()\n",
    "            mask = torch.full_like(logits, float(\"-inf\"))\n",
    "            mask[:, digit_token_ids] = 0.0\n",
    "            logits = logits + mask\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def teacher_forced_detail(model_kind, model, prefix: str, target: str, stoi, itos, BOS: int, block_size: int, device: str):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    current_text = prefix\n",
    "    correct = []\n",
    "    pred_chars = []\n",
    "    with torch.no_grad():\n",
    "        for ch in target:\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(current_text, model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            pred_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred_char = None if pred_id == BOS else str(itos[pred_id])\n",
    "            target_id = stoi[ch]\n",
    "            correct.append(int(pred_id == target_id))\n",
    "            pred_chars.append(pred_char)\n",
    "            ids.append(target_id)\n",
    "            current_text += ch\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return correct, pred_chars\n",
    "\n",
    "\n",
    "# ====== Experiment definitions ======\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_design_manifest():\n",
    "    family_kinds = [\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_ctrl3\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 0,\n",
    "            \"target_pack_label\": \"matched_volume_control_on_top_of_tailcorner\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tail\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"tail_only_repair\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_highonly\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"high_only_repair\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tailhigh\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"high_conditioned_tail_repair\",\n",
    "        },\n",
    "    ]\n",
    "    rows = []\n",
    "    for cap in CAPACITY_SPECS:\n",
    "        for spec in family_kinds:\n",
    "            rows.append({\n",
    "                \"family\": f\"{spec['family_stub']}_{cap['capacity_label']}\",\n",
    "                \"family_stub\": spec[\"family_stub\"],\n",
    "                \"capacity_label\": cap[\"capacity_label\"],\n",
    "                \"train_family\": spec[\"train_family\"],\n",
    "                \"model_kind\": spec[\"model_kind\"],\n",
    "                \"extra_data_kind\": spec[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": spec[\"extra_docs_count\"],\n",
    "                \"target_pack_label\": spec[\"target_pack_label\"],\n",
    "                \"n_layer\": cap[\"n_layer\"],\n",
    "                \"n_embd\": cap[\"n_embd\"],\n",
    "                \"n_head\": cap[\"n_head\"],\n",
    "                \"uses_explicit_absolute_positions\": 0,\n",
    "                \"uses_no_position_embedding\": 0,\n",
    "                \"uses_coupled_significance_positions\": 1,\n",
    "                \"sees_3digit_layout_in_train\": 1,\n",
    "                \"uses_targeted_counterexamples\": spec[\"uses_targeted_counterexamples\"],\n",
    "            })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "DESIGN_MANIFEST = build_design_manifest()\n",
    "print(DESIGN_MANIFEST)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_train_docs(train_family: str, extra_data_kind: str = \"probe_all_bridge_t1c2_tailcorner_ctrl3\") -> List[str]:\n",
    "    if train_family != \"mixedlayout\":\n",
    "        raise ValueError(train_family)\n",
    "\n",
    "    base_docs = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    docs = list(base_docs) + build_probe_pack(\"probe_all\", total=PROBE_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"bridge\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"probe_t1c2_1\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"tailcorner\", total=STAGE12_EXTRA_DOCS)\n",
    "\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_ctrl3\":\n",
    "        return docs + build_probe_pack(\"ctrl2\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tail\":\n",
    "        return docs + build_probe_pack(\"tail\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_highonly\":\n",
    "        return docs + build_probe_pack(\"highonly\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh\":\n",
    "        return docs + build_probe_pack(\"tailhigh\", total=STAGE12_EXTRA_DOCS)\n",
    "    raise ValueError(extra_data_kind)\n",
    "\n",
    "\n",
    "\n",
    "def build_experiments():\n",
    "    experiments = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))  # 13\n",
    "\n",
    "    for row in DESIGN_MANIFEST.to_dict(orient=\"records\"):\n",
    "        train_docs = build_train_docs(row[\"train_family\"], extra_data_kind=row[\"extra_data_kind\"])\n",
    "        epoch_target = float(TARGET_EPOCH_EQUIV)\n",
    "        num_steps = int(math.ceil(epoch_target * len(train_docs) / max(1, BATCH_SIZE)))\n",
    "        if num_steps % 250 != 0:\n",
    "            num_steps = 250 * int(math.ceil(num_steps / 250))\n",
    "\n",
    "        for seed in BASE_SEEDS:\n",
    "            eval_rows = []\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=1000 + seed),\n",
    "                width_in=2, width_out=3, suite=\"in_support_2digit\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=2000 + seed),\n",
    "                width_in=3, width_out=4, suite=\"layout_shift_only_lowrange3\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=3000 + seed,\n",
    "                    incoming_carry_to_hundreds=0,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_no_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=4000 + seed,\n",
    "                    incoming_carry_to_hundreds=1,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_with_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=5000 + seed,\n",
    "                    carryout_from_hundreds=1,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_thousands_carry\",\n",
    "            ))\n",
    "            experiments.append({\n",
    "                \"name\": f\"{row['family']}_seed{seed}\",\n",
    "                \"family\": row[\"family\"],\n",
    "                \"train_family\": row[\"train_family\"],\n",
    "                \"model_kind\": row[\"model_kind\"],\n",
    "                \"split\": \"conditional_recomposition_small_pack\",\n",
    "                \"style\": \"zero_pad\",\n",
    "                \"seed\": seed,\n",
    "                \"block_size\": block_size,\n",
    "                \"num_steps\": num_steps,\n",
    "                \"batch_size\": BATCH_SIZE,\n",
    "                \"learning_rate\": LEARNING_RATE,\n",
    "                \"weight_decay\": WEIGHT_DECAY,\n",
    "                \"n_layer\": int(row[\"n_layer\"]),\n",
    "                \"n_embd\": int(row[\"n_embd\"]),\n",
    "                \"n_head\": int(row[\"n_head\"]),\n",
    "                \"train_docs\": train_docs,\n",
    "                \"eval_rows\": eval_rows,\n",
    "                \"n_train_docs\": len(train_docs),\n",
    "                \"n_eval\": len(eval_rows),\n",
    "                \"extra_data_kind\": row[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": int(row[\"extra_docs_count\"]),\n",
    "                \"capacity_label\": row[\"capacity_label\"],\n",
    "                \"family_stub\": row[\"family_stub\"],\n",
    "            })\n",
    "    return experiments\n",
    "\n",
    "\n",
    "EXPERIMENTS = build_experiments()\n",
    "print(pd.DataFrame([{\n",
    "    \"name\": e[\"name\"],\n",
    "    \"family\": e[\"family\"],\n",
    "    \"train_family\": e[\"train_family\"],\n",
    "    \"model_kind\": e[\"model_kind\"],\n",
    "    \"seed\": e[\"seed\"],\n",
    "    \"block_size\": e[\"block_size\"],\n",
    "    \"num_steps\": e[\"num_steps\"],\n",
    "    \"n_train_docs\": e[\"n_train_docs\"],\n",
    "    \"n_eval\": e[\"n_eval\"],\n",
    "} for e in EXPERIMENTS]))\n",
    "\n",
    "\n",
    "# ====== Run ======\n",
    "\n",
    "output_root = Path(OUTPUT_ROOT)\n",
    "\n",
    "if FORCE_CLEAN_OUTPUT_ROOT and output_root.exists():\n",
    "    shutil.rmtree(output_root)\n",
    "output_root.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING.to_csv(output_root / \"absolute_position_role_aliasing.csv\", index=False)\n",
    "ABS_POSITION_SUPPORT.to_csv(output_root / \"absolute_position_support.csv\", index=False)\n",
    "COUPLED_POSITION_SCHEME.to_csv(output_root / \"coupled_position_scheme.csv\", index=False)\n",
    "DESIGN_MANIFEST.to_csv(output_root / \"design_manifest.csv\", index=False)\n",
    "\n",
    "\n",
    "probe_manifest_rows = [\n",
    "    {\"probe_kind\": \"probe_h0\", \"unique_docs\": len(build_probe_h0_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_h1\", \"unique_docs\": len(build_probe_h1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1\", \"unique_docs\": len(build_probe_t1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1c2_1\", \"unique_docs\": len(build_probe_t1c2_1_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"bridge\", \"unique_docs\": len(build_bridge_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tail\", \"unique_docs\": len(build_tail_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"highonly\", \"unique_docs\": len(build_highonly_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tailhigh\", \"unique_docs\": len(build_tailhigh_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "]\n",
    "pd.DataFrame(probe_manifest_rows).to_csv(output_root / \"probe_design_manifest.csv\", index=False)\n",
    "(output_root / \"probe_h0_preview.txt\").write_text(\"\\n\".join(build_probe_h0_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_h1_preview.txt\").write_text(\"\\n\".join(build_probe_h1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1_preview.txt\").write_text(\"\\n\".join(build_probe_t1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1c2_1_preview.txt\").write_text(\"\\n\".join(build_probe_t1c2_1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"bridge_preview.txt\").write_text(\"\\n\".join(build_bridge_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tail_preview.txt\").write_text(\"\\n\".join(build_tail_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"highonly_preview.txt\").write_text(\"\\n\".join(build_highonly_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tailhigh_preview.txt\").write_text(\"\\n\".join(build_tailhigh_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "\n",
    "manifest_rows = []\n",
    "combined_rows = []\n",
    "suite_rows = []\n",
    "per_position_rows = []\n",
    "teacher_token_rows = []\n",
    "carry_probe_rows = []\n",
    "recomposition_rows = []\n",
    "\n",
    "for exp in EXPERIMENTS:\n",
    "    name = exp[\"name\"]\n",
    "    workdir = output_root / name\n",
    "    workdir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "    train_docs = exp[\"train_docs\"]\n",
    "    eval_rows = exp[\"eval_rows\"]\n",
    "    seed = int(exp[\"seed\"])\n",
    "    block_size = int(exp[\"block_size\"])\n",
    "    num_steps = int(exp[\"num_steps\"])\n",
    "    model_kind = str(exp[\"model_kind\"])\n",
    "\n",
    "    set_global_seed(seed)\n",
    "\n",
    "    uchars, stoi, itos, BOS, vocab_size = build_vocab(train_docs)\n",
    "    xs, ys, ps = docs_to_tensors(train_docs, stoi, BOS, block_size=block_size, model_kind=model_kind)\n",
    "\n",
    "    model = build_model(\n",
    "        model_kind=model_kind,\n",
    "        vocab_size=vocab_size,\n",
    "        block_size=block_size,\n",
    "        n_layer=int(exp[\"n_layer\"]),\n",
    "        n_embd=int(exp[\"n_embd\"]),\n",
    "        n_head=int(exp[\"n_head\"]),\n",
    "    ).to(device)\n",
    "\n",
    "    optimizer = torch.optim.AdamW(\n",
    "        model.parameters(),\n",
    "        lr=float(exp[\"learning_rate\"]),\n",
    "        weight_decay=float(exp[\"weight_decay\"]),\n",
    "    )\n",
    "\n",
    "    config = {\n",
    "        \"name\": name,\n",
    "        \"family\": exp[\"family\"],\n",
    "        \"train_family\": exp[\"train_family\"],\n",
    "        \"model_kind\": exp[\"model_kind\"],\n",
    "        \"split\": exp[\"split\"],\n",
    "        \"style\": exp[\"style\"],\n",
    "        \"seed\": seed,\n",
    "        \"block_size\": block_size,\n",
    "        \"num_steps\": num_steps,\n",
    "        \"batch_size\": int(exp[\"batch_size\"]),\n",
    "        \"learning_rate\": float(exp[\"learning_rate\"]),\n",
    "        \"weight_decay\": float(exp[\"weight_decay\"]),\n",
    "        \"n_layer\": int(exp[\"n_layer\"]),\n",
    "        \"n_embd\": int(exp[\"n_embd\"]),\n",
    "        \"n_head\": int(exp[\"n_head\"]),\n",
    "        \"n_train_docs\": len(train_docs),\n",
    "        \"n_eval\": len(eval_rows),\n",
    "        \"device\": device,\n",
    "        \"vocab_size\": vocab_size,\n",
    "        \"epoch_equiv\": float(num_steps * exp[\"batch_size\"] / max(1, len(train_docs))),\n",
    "        \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "        \"extra_docs_count\": int(exp[\"extra_docs_count\"]),\n",
    "        \"capacity_label\": exp.get(\"capacity_label\", \"\"),\n",
    "        \"family_stub\": exp.get(\"family_stub\", \"\"),\n",
    "    }\n",
    "    manifest_rows.append(config.copy())\n",
    "\n",
    "    (workdir / \"config.json\").write_text(json.dumps(config, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"vocab.json\").write_text(json.dumps({\"uchars\": uchars, \"stoi\": stoi, \"itos\": itos, \"BOS\": BOS}, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"input_train_preview.txt\").write_text(\"\\n\".join(train_docs[:50]), encoding=\"utf-8\")\n",
    "\n",
    "    start = time.time()\n",
    "    train_log = []\n",
    "    model.train()\n",
    "    for step in range(1, num_steps + 1):\n",
    "        xb, yb, pb = sample_batch(xs, ys, ps, int(exp[\"batch_size\"]), device)\n",
    "        logits = model_forward(model_kind, model, xb, pb)\n",
    "        loss = F.cross_entropy(logits.view(-1, vocab_size), yb.view(-1), ignore_index=-100)\n",
    "        optimizer.zero_grad(set_to_none=True)\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "\n",
    "        if step == 1 or step % 250 == 0 or step == num_steps:\n",
    "            train_log.append({\"step\": step, \"loss\": float(loss.item())})\n",
    "\n",
    "    runtime_sec = time.time() - start\n",
    "    pd.DataFrame(train_log).to_csv(workdir / \"train_log.csv\", index=False)\n",
    "\n",
    "    if SAVE_MODEL_STATE:\n",
    "        torch.save(model.state_dict(), workdir / \"model_state.pt\")\n",
    "\n",
    "    # evaluation\n",
    "    pred_records = []\n",
    "    for row in eval_rows:\n",
    "        pred_free = greedy_generate_free(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, max_new_tokens=len(row[\"target\"])\n",
    "        )\n",
    "        pred_constrained = greedy_generate_digits_fixedlen(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, exact_len=len(row[\"target\"])\n",
    "        )\n",
    "        teacher_correct, teacher_pred_chars = teacher_forced_detail(\n",
    "            model_kind, model, row[\"prefix\"], row[\"target\"], stoi, itos, BOS, block_size, device\n",
    "        )\n",
    "\n",
    "        rec = dict(row)\n",
    "        rec.update({\n",
    "            \"pred_free\": pred_free,\n",
    "            \"pred_constrained\": pred_constrained,\n",
    "            \"exact_free\": int(pred_free == row[\"target\"]),\n",
    "            \"exact_constrained\": int(pred_constrained == row[\"target\"]),\n",
    "            \"parseable_free\": int(pred_free.isdigit()),\n",
    "            \"format_valid_free\": int(pred_free.isdigit() and len(pred_free) == len(row[\"target\"])),\n",
    "            \"pred_free_len\": len(pred_free),\n",
    "            \"teacher_correct\": teacher_correct,\n",
    "            \"teacher_pred_chars\": teacher_pred_chars,\n",
    "        })\n",
    "        pred_records.append(rec)\n",
    "\n",
    "        c1, c2, c3 = carry_vector_n_digits(int(row[\"a\"]), int(row[\"b\"]), 3) if row[\"width_in\"] == 3 else (None, None, None)\n",
    "        if len(row[\"target\"]) == 4:\n",
    "            pred_chars = teacher_pred_chars + [None] * (4 - len(teacher_pred_chars))\n",
    "            carry_probe_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "                \"seed\": seed,\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"a\": int(row[\"a\"]),\n",
    "                \"b\": int(row[\"b\"]),\n",
    "                \"c1\": c1,\n",
    "                \"c2\": c2,\n",
    "                \"c3\": c3,\n",
    "                \"target_thousands\": row[\"target\"][0],\n",
    "                \"target_hundreds\": row[\"target\"][1],\n",
    "                \"pred_thousands\": \"<BOS>\" if pred_chars[0] is None else pred_chars[0],\n",
    "                \"pred_hundreds\": \"<BOS>\" if pred_chars[1] is None else pred_chars[1],\n",
    "                \"pred_tens\": \"<BOS>\" if pred_chars[2] is None else pred_chars[2],\n",
    "                \"pred_ones\": \"<BOS>\" if pred_chars[3] is None else pred_chars[3],\n",
    "            })\n",
    "\n",
    "        for i, (target_ch, pred_ch) in enumerate(zip(row[\"target\"], teacher_pred_chars)):\n",
    "            teacher_token_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"train_family\": exp[\"train_family\"],\n",
    "                \"model_kind\": exp[\"model_kind\"],\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"position_left\": i,\n",
    "                \"target_length\": len(row[\"target\"]),\n",
    "                \"target_char\": target_ch,\n",
    "                \"pred_char\": \"<BOS>\" if pred_ch is None else pred_ch,\n",
    "                \"is_special_pred\": int((pred_ch is None) or (pred_ch in [\"+\", \"=\"])),\n",
    "            })\n",
    "\n",
    "    pred_df = pd.DataFrame(pred_records)\n",
    "    pred_df.to_json(workdir / \"eval_predictions.jsonl\", orient=\"records\", lines=True, force_ascii=False)\n",
    "\n",
    "\n",
    "    for tpos in range(4):\n",
    "        pred_df[f\"target_L{tpos}\"] = pred_df[\"target\"].str[tpos].fillna(\"\")\n",
    "        pred_df[f\"pred_L{tpos}\"] = pred_df[\"pred_free\"].str[tpos].fillna(\"\")\n",
    "    pred_df[\"thousands_correct\"] = pred_df[\"pred_L0\"] == pred_df[\"target_L0\"]\n",
    "    pred_df[\"hundreds_correct\"] = pred_df[\"pred_L1\"] == pred_df[\"target_L1\"]\n",
    "    pred_df[\"tens_correct\"] = pred_df[\"pred_L2\"] == pred_df[\"target_L2\"]\n",
    "    pred_df[\"ones_correct\"] = pred_df[\"pred_L3\"] == pred_df[\"target_L3\"]\n",
    "    pred_df[\"high2_correct\"] = pred_df[\"thousands_correct\"] & pred_df[\"hundreds_correct\"]\n",
    "    pred_df[\"low2_correct\"] = pred_df[\"tens_correct\"] & pred_df[\"ones_correct\"]\n",
    "\n",
    "    for suite, g in pred_df[pred_df[\"suite\"].str.startswith(\"true3\")].groupby(\"suite\"):\n",
    "        recomposition_rows.append({\n",
    "            \"experiment\": name,\n",
    "            \"family\": exp[\"family\"],\n",
    "            \"train_family\": exp[\"train_family\"],\n",
    "            \"model_kind\": exp[\"model_kind\"],\n",
    "            \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "            \"seed\": seed,\n",
    "            \"suite\": suite,\n",
    "            \"n\": len(g),\n",
    "            \"exact_rate\": float(g[\"exact_free\"].mean()),\n",
    "            \"high2_correct_rate\": float(g[\"high2_correct\"].mean()),\n",
    "            \"low2_correct_rate\": float(g[\"low2_correct\"].mean()),\n",
    "            \"thousands_correct_rate\": float(g[\"thousands_correct\"].mean()),\n",
    "            \"hundreds_correct_rate\": float(g[\"hundreds_correct\"].mean()),\n",
    "            \"tens_correct_rate\": float(g[\"tens_correct\"].mean()),\n",
    "            \"ones_correct_rate\": float(g[\"ones_correct\"].mean()),\n",
    "            \"exact_given_high2_rate\": float(g.loc[g[\"high2_correct\"], \"low2_correct\"].mean()) if g[\"high2_correct\"].any() else np.nan,\n",
    "            \"high2_given_low2_rate\": float(g.loc[g[\"low2_correct\"], \"high2_correct\"].mean()) if g[\"low2_correct\"].any() else np.nan,\n",
    "        })\n",
    "\n",
    "    # suite summary\n",
    "    for suite, g in pred_df.groupby(\"suite\"):\n",
    "        total_teacher = sum(sum(v) for v in g[\"teacher_correct\"])\n",
    "        total_teacher_n = sum(len(v) for v in g[\"teacher_correct\"])\n",
    "        row = config.copy()\n",
    "        row.update({\n",
    "            \"suite\": suite,\n",
    "            \"n_eval_suite\": len(g),\n",
    "            \"runtime_sec\": runtime_sec,\n",
    "            \"exact_free\": float(g[\"exact_free\"].mean()),\n",
    "            \"exact_constrained\": float(g[\"exact_constrained\"].mean()),\n",
    "            \"parseable_free\": float(g[\"parseable_free\"].mean()),\n",
    "            \"format_valid_free\": float(g[\"format_valid_free\"].mean()),\n",
    "            \"pred_free_len_mean\": float(g[\"pred_free_len\"].mean()),\n",
    "            \"teacher_token_accuracy\": float(total_teacher / max(1, total_teacher_n)),\n",
    "        })\n",
    "        suite_rows.append(row)\n",
    "\n",
    "        for correct_seq, target in zip(g[\"teacher_correct\"], g[\"target\"]):\n",
    "            L = len(target)\n",
    "            for i, ok in enumerate(correct_seq):\n",
    "                per_position_rows.append({\n",
    "                    \"experiment\": name,\n",
    "                    \"family\": exp[\"family\"],\n",
    "                    \"train_family\": exp[\"train_family\"],\n",
    "                    \"model_kind\": exp[\"model_kind\"],\n",
    "                    \"suite\": suite,\n",
    "                    \"position_left\": i,\n",
    "                    \"position_from_right\": L - 1 - i,\n",
    "                    \"target_length\": L,\n",
    "                    \"accuracy\": int(ok),\n",
    "                })\n",
    "\n",
    "    # one-line combined summary\n",
    "    total_teacher = sum(sum(v) for v in pred_df[\"teacher_correct\"])\n",
    "    total_teacher_n = sum(len(v) for v in pred_df[\"teacher_correct\"])\n",
    "    combined_rows.append({\n",
    "        **config,\n",
    "        \"runtime_sec\": runtime_sec,\n",
    "        \"exact_free_overall\": float(pred_df[\"exact_free\"].mean()),\n",
    "        \"exact_constrained_overall\": float(pred_df[\"exact_constrained\"].mean()),\n",
    "        \"parseable_free_overall\": float(pred_df[\"parseable_free\"].mean()),\n",
    "        \"format_valid_free_overall\": float(pred_df[\"format_valid_free\"].mean()),\n",
    "        \"pred_free_len_mean_overall\": float(pred_df[\"pred_free_len\"].mean()),\n",
    "        \"teacher_token_accuracy_overall\": float(total_teacher / max(1, total_teacher_n)),\n",
    "    })\n",
    "\n",
    "manifest_df = pd.DataFrame(manifest_rows)\n",
    "combined_df = pd.DataFrame(combined_rows)\n",
    "suite_df = pd.DataFrame(suite_rows)\n",
    "per_position_df = pd.DataFrame(per_position_rows)\n",
    "teacher_token_df = pd.DataFrame(teacher_token_rows)\n",
    "\n",
    "manifest_df.to_csv(output_root / \"manifest.csv\", index=False)\n",
    "combined_df.to_csv(output_root / \"combined_summary.csv\", index=False)\n",
    "suite_df.to_csv(output_root / \"suite_summary.csv\", index=False)\n",
    "per_position_df.to_csv(output_root / \"per_position_raw.csv\", index=False)\n",
    "\n",
    "per_position_summary = per_position_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_from_right\", \"target_length\"]\n",
    ").agg(\n",
    "    mean_accuracy=(\"accuracy\", \"mean\"),\n",
    "    std_accuracy=(\"accuracy\", \"std\"),\n",
    "    n=(\"accuracy\", \"size\"),\n",
    ").reset_index()\n",
    "per_position_summary.to_csv(output_root / \"per_position_summary.csv\", index=False)\n",
    "\n",
    "teacher_token_df.to_csv(output_root / \"teacher_token_raw.csv\", index=False)\n",
    "teacher_special_summary = teacher_token_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_left\", \"target_length\"]\n",
    ").agg(\n",
    "    n=(\"pred_char\", \"size\"),\n",
    "    special_pred_rate=(\"is_special_pred\", \"mean\"),\n",
    "    bos_rate=(\"pred_char\", lambda s: (s == \"<BOS>\").mean()),\n",
    "    plus_rate=(\"pred_char\", lambda s: (s == \"+\").mean()),\n",
    "    eq_rate=(\"pred_char\", lambda s: (s == \"=\").mean()),\n",
    "    most_common_pred=(\"pred_char\", lambda s: s.value_counts().idxmax()),\n",
    "    most_common_rate=(\"pred_char\", lambda s: s.value_counts().iloc[0] / len(s)),\n",
    ").reset_index()\n",
    "teacher_special_summary.to_csv(output_root / \"teacher_special_token_summary.csv\", index=False)\n",
    "\n",
    "carry_probe_df = pd.DataFrame(carry_probe_rows)\n",
    "if len(carry_probe_df):\n",
    "    carry_probe_df.to_csv(output_root / \"carry_probe_raw.csv\", index=False)\n",
    "    carry_probe_summary = carry_probe_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "    ).agg(\n",
    "        n=(\"a\", \"size\"),\n",
    "        pred_hundreds_eq_c2_rate=(\"pred_hundreds\", lambda s: (s == carry_probe_df.loc[s.index, \"c2\"].astype(str)).mean()),\n",
    "        pred_thousands_eq_c3_rate=(\"pred_thousands\", lambda s: (s == carry_probe_df.loc[s.index, \"c3\"].astype(str)).mean()),\n",
    "        pred_hundreds_zero_rate=(\"pred_hundreds\", lambda s: (s == \"0\").mean()),\n",
    "        pred_hundreds_one_rate=(\"pred_hundreds\", lambda s: (s == \"1\").mean()),\n",
    "        pred_thousands_zero_rate=(\"pred_thousands\", lambda s: (s == \"0\").mean()),\n",
    "        pred_thousands_one_rate=(\"pred_thousands\", lambda s: (s == \"1\").mean()),\n",
    "    ).reset_index()\n",
    "    carry_probe_summary.to_csv(output_root / \"carry_probe_summary.csv\", index=False)\n",
    "\n",
    "    carry_probe_mean_summary = carry_probe_summary.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        pred_hundreds_eq_c2_mean=(\"pred_hundreds_eq_c2_rate\", \"mean\"),\n",
    "        pred_hundreds_eq_c2_std=(\"pred_hundreds_eq_c2_rate\", \"std\"),\n",
    "        pred_thousands_eq_c3_mean=(\"pred_thousands_eq_c3_rate\", \"mean\"),\n",
    "        pred_thousands_eq_c3_std=(\"pred_thousands_eq_c3_rate\", \"std\"),\n",
    "        pred_hundreds_zero_mean=(\"pred_hundreds_zero_rate\", \"mean\"),\n",
    "        pred_hundreds_one_mean=(\"pred_hundreds_one_rate\", \"mean\"),\n",
    "        pred_thousands_zero_mean=(\"pred_thousands_zero_rate\", \"mean\"),\n",
    "        pred_thousands_one_mean=(\"pred_thousands_one_rate\", \"mean\"),\n",
    "    ).reset_index()\n",
    "    carry_probe_mean_summary.to_csv(output_root / \"carry_probe_mean_summary.csv\", index=False)\n",
    "\n",
    "recomposition_df = pd.DataFrame(recomposition_rows)\n",
    "if len(recomposition_df):\n",
    "    recomposition_df.to_csv(output_root / \"recomposition_summary.csv\", index=False)\n",
    "    recomposition_mean_summary = recomposition_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "        exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "        high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "        high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "        low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "        low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "        thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "        hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "        tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "        ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    "        exact_given_high2_mean=(\"exact_given_high2_rate\", \"mean\"),\n",
    "        exact_given_high2_std=(\"exact_given_high2_rate\", \"std\"),\n",
    "    ).reset_index()\n",
    "    recomposition_mean_summary.to_csv(output_root / \"recomposition_mean_summary.csv\", index=False)\n",
    "\n",
    "# --- Stage11 extra analyses: subgroup composition summaries ---\n",
    "cp = carry_probe_df.copy()\n",
    "target_str = (cp[\"a\"] + cp[\"b\"]).map(lambda s: f\"{int(s):04d}\")\n",
    "cp[\"target_tens\"] = target_str.str[-2]\n",
    "cp[\"target_ones\"] = target_str.str[-1]\n",
    "cp[\"pred_thousands_str\"] = cp[\"pred_thousands\"].astype(str)\n",
    "cp[\"pred_hundreds_str\"] = cp[\"pred_hundreds\"].astype(str)\n",
    "cp[\"pred_tens_str\"] = cp[\"pred_tens\"].astype(str)\n",
    "cp[\"pred_ones_str\"] = cp[\"pred_ones\"].astype(str)\n",
    "cp[\"thousands_correct\"] = cp[\"pred_thousands_str\"] == cp[\"target_thousands\"].astype(str)\n",
    "cp[\"hundreds_correct\"] = cp[\"pred_hundreds_str\"] == cp[\"target_hundreds\"].astype(str)\n",
    "cp[\"tens_correct\"] = cp[\"pred_tens_str\"] == cp[\"target_tens\"].astype(str)\n",
    "cp[\"ones_correct\"] = cp[\"pred_ones_str\"] == cp[\"target_ones\"].astype(str)\n",
    "cp[\"high2_correct\"] = cp[\"thousands_correct\"] & cp[\"hundreds_correct\"]\n",
    "cp[\"low2_correct\"] = cp[\"tens_correct\"] & cp[\"ones_correct\"]\n",
    "cp[\"exact\"] = cp[\"high2_correct\"] & cp[\"low2_correct\"]\n",
    "\n",
    "thousands_c2_summary = cp[cp[\"suite\"] == \"true3_thousands_carry\"].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"seed\", \"c2\"]\n",
    ").agg(\n",
    "    n=(\"a\", \"size\"),\n",
    "    exact_rate=(\"exact\", \"mean\"),\n",
    "    high2_correct_rate=(\"high2_correct\", \"mean\"),\n",
    "    low2_correct_rate=(\"low2_correct\", \"mean\"),\n",
    "    thousands_correct_rate=(\"thousands_correct\", \"mean\"),\n",
    "    hundreds_correct_rate=(\"hundreds_correct\", \"mean\"),\n",
    "    tens_correct_rate=(\"tens_correct\", \"mean\"),\n",
    "    ones_correct_rate=(\"ones_correct\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_summary.to_csv(output_root / \"thousands_c2_summary.csv\", index=False)\n",
    "thousands_c2_mean_summary = thousands_c2_summary.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"c2\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "    exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "    high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "    high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "    low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "    low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "    thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "    hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "    tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "    ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_mean_summary.to_csv(output_root / \"thousands_c2_mean_summary.csv\", index=False)\n",
    "\n",
    "def classify_error(row):\n",
    "    if row[\"exact\"]:\n",
    "        return \"exact\"\n",
    "    parts = []\n",
    "    if not row[\"thousands_correct\"]:\n",
    "        parts.append(\"th\")\n",
    "    if not row[\"hundreds_correct\"]:\n",
    "        parts.append(\"h\")\n",
    "    if not row[\"tens_correct\"]:\n",
    "        parts.append(\"t\")\n",
    "    if not row[\"ones_correct\"]:\n",
    "        parts.append(\"o\")\n",
    "    return \"+\".join(parts)\n",
    "\n",
    "cp[\"error_pattern\"] = cp.apply(classify_error, axis=1)\n",
    "\n",
    "def try_int(x):\n",
    "    try:\n",
    "        return int(x)\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "cp[\"pred_tens_num\"] = cp[\"pred_tens_str\"].map(try_int)\n",
    "cp[\"target_tens_num\"] = cp[\"target_tens\"].astype(int)\n",
    "cp[\"tens_delta\"] = cp.apply(\n",
    "    lambda r: (r[\"pred_tens_num\"] - r[\"target_tens_num\"]) if r[\"pred_tens_num\"] is not None else np.nan,\n",
    "    axis=1,\n",
    ")\n",
    "\n",
    "residual_rows = []\n",
    "for (family, extra_data_kind, suite, seed), sub in cp[cp[\"suite\"].str.startswith(\"true3\")].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "):\n",
    "    mask = sub[\"high2_correct\"] & (~sub[\"exact\"])\n",
    "    sub2 = sub[mask].copy()\n",
    "    vc = sub2[\"error_pattern\"].value_counts(normalize=True)\n",
    "    tens_err = sub2[~sub2[\"tens_correct\"]].copy()\n",
    "    residual_rows.append({\n",
    "        \"family\": family,\n",
    "        \"extra_data_kind\": extra_data_kind,\n",
    "        \"suite\": suite,\n",
    "        \"seed\": seed,\n",
    "        \"n_high2correct_not_exact\": int(len(sub2)),\n",
    "        \"frac_t_only\": float(vc.get(\"t\", 0.0)),\n",
    "        \"frac_o_only\": float(vc.get(\"o\", 0.0)),\n",
    "        \"frac_t_plus_o\": float(vc.get(\"t+o\", 0.0)),\n",
    "        \"frac_tens_abs1\": float((tens_err[\"tens_delta\"].abs() == 1).mean()) if len(tens_err) else np.nan,\n",
    "    })\n",
    "residual_df = pd.DataFrame(residual_rows)\n",
    "residual_df.to_csv(output_root / \"residual_error_pattern_summary.csv\", index=False)\n",
    "residual_mean_df = residual_df.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    n_high2correct_not_exact_mean=(\"n_high2correct_not_exact\", \"mean\"),\n",
    "    frac_t_only_mean=(\"frac_t_only\", \"mean\"),\n",
    "    frac_o_only_mean=(\"frac_o_only\", \"mean\"),\n",
    "    frac_t_plus_o_mean=(\"frac_t_plus_o\", \"mean\"),\n",
    "    frac_tens_abs1_mean=(\"frac_tens_abs1\", \"mean\"),\n",
    ").reset_index()\n",
    "residual_mean_df.to_csv(output_root / \"residual_error_pattern_mean_summary.csv\", index=False)\n",
    "\n",
    "suite_mean_summary = suite_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_free_mean=(\"exact_free\", \"mean\"),\n",
    "    exact_free_std=(\"exact_free\", \"std\"),\n",
    "    exact_constrained_mean=(\"exact_constrained\", \"mean\"),\n",
    "    exact_constrained_std=(\"exact_constrained\", \"std\"),\n",
    "    parseable_free_mean=(\"parseable_free\", \"mean\"),\n",
    "    format_valid_free_mean=(\"format_valid_free\", \"mean\"),\n",
    "    pred_free_len_mean=(\"pred_free_len_mean\", \"mean\"),\n",
    "    teacher_token_accuracy_mean=(\"teacher_token_accuracy\", \"mean\"),\n",
    "    teacher_token_accuracy_std=(\"teacher_token_accuracy\", \"std\"),\n",
    ").reset_index()\n",
    "suite_mean_summary.to_csv(output_root / \"suite_mean_summary.csv\", index=False)\n",
    "\n",
    "readme = \"\"\"\\\n",
    "Results pack contents (Stage11 complementary repair composition pack):\n",
    "- design_manifest.csv\n",
    "- probe_design_manifest.csv\n",
    "- probe_h0_preview.txt\n",
    "- probe_h1_preview.txt\n",
    "- probe_t1_preview.txt\n",
    "- probe_t1c2_1_preview.txt\n",
    "- bridge_preview.txt\n",
    "- thousands_c2_summary.csv\n",
    "- thousands_c2_mean_summary.csv\n",
    "- residual_error_pattern_summary.csv\n",
    "- residual_error_pattern_mean_summary.csv\n",
    "- absolute_position_role_aliasing.csv\n",
    "- absolute_position_support.csv\n",
    "- coupled_position_scheme.csv\n",
    "- manifest.csv\n",
    "- combined_summary.csv\n",
    "- suite_summary.csv\n",
    "- suite_mean_summary.csv\n",
    "- per_position_raw.csv\n",
    "- per_position_summary.csv\n",
    "- teacher_token_raw.csv\n",
    "- teacher_special_token_summary.csv\n",
    "- carry_probe_raw.csv\n",
    "- carry_probe_summary.csv\n",
    "- carry_probe_mean_summary.csv\n",
    "- recomposition_summary.csv\n",
    "- recomposition_mean_summary.csv\n",
    "- per-experiment folders with config / vocab / train_log / predictions / checkpoint\n",
    "\"\"\"\n",
    "(output_root / \"README_results.txt\").write_text(readme, encoding=\"utf-8\")\n",
    "\n",
    "# zip\n",
    "zip_path = output_root.with_suffix(\".zip\")\n",
    "if zip_path.exists():\n",
    "    zip_path.unlink()\n",
    "\n",
    "with zipfile.ZipFile(zip_path, \"w\", zipfile.ZIP_DEFLATED) as zf:\n",
    "    for path in output_root.rglob(\"*\"):\n",
    "        zf.write(path, path.as_posix())\n",
    "\n",
    "print(\"done\")\n",
    "print(\"output_root:\", output_root.resolve())\n",
    "print(\"zip:\", zip_path.resolve())\n",
    "print(pd.read_csv(output_root / \"suite_mean_summary.csv\"))\n",
    "\n",
    "if AUTO_DOWNLOAD_ZIP:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "        files.download(str(zip_path))\n",
    "    except Exception as e:\n",
    "        print(\"auto-download skipped:\", repr(e))\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": [],
   "gpuType": "A100"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/04_conditional_recomposition_large.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2c94b73b",
   "metadata": {
    "id": "2c94b73b"
   },
   "source": [
    "# Conditional recomposition ablation (large bridge model)\n",
    "\n",
    "This standalone notebook reproduces the larger-capacity bridge experiment used to connect the analytic recomposition study to the final late-stage residual analysis.\n",
    "\n",
    "Upload **this notebook only** to Google Colab, enable a GPU, and run all cells. No extra `.py` files or archives are required.\n",
    "\n",
    "Model setting:\n",
    "\n",
    "- **2 layers / width 32 / 4 heads**\n",
    "\n",
    "Compared families:\n",
    "\n",
    "- **ctrl3**: matched-volume control\n",
    "- **highonly**: additional emphasis on upper-state structure only\n",
    "- **tail**: additional lower-tail diversity only\n",
    "- **tailhigh**: lower-tail data conditioned on the correct upper state\n",
    "\n",
    "Primary question:\n",
    "\n",
    "Does the same conditional-recomposition ordering persist at the larger capacity used for the final residual study?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ec77313",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "2ec77313",
    "outputId": "691a0d54-8648-47cd-8207-d193dfb34b1c"
   },
   "outputs": [],
   "source": [
    "# ====== Basic configuration ======\n",
    "RUN_PROFILE = \"conditional_recomposition_large\"\n",
    "OUTPUT_ROOT = \"results_conditional_recomposition_large\"\n",
    "AUTO_DOWNLOAD_ZIP = True\n",
    "FORCE_CLEAN_OUTPUT_ROOT = True\n",
    "SAVE_MODEL_STATE = False   # Default is False to keep the zip file compact. Set True if checkpoints are needed.\n",
    "\n",
    "# Default hyperparameters\n",
    "TARGET_EPOCH_EQUIV = 128.0   # Match the effective number of epochs across families\n",
    "BATCH_SIZE = 256\n",
    "LEARNING_RATE = 3e-3\n",
    "WEIGHT_DECAY = 0.0\n",
    "EVAL_N_PER_SUITE = 1000\n",
    "BASE_SEEDS = [0, 1, 2, 3, 4]\n",
    "\n",
    "# Fixed to the larger capacity used for the late-stage tens-residual study\n",
    "CAPACITY_SPECS = [\n",
    "    {\"capacity_label\": \"large\", \"n_layer\": 2, \"n_embd\": 32, \"n_head\": 4},\n",
    "]\n",
    "\n",
    "print({\n",
    "    \"RUN_PROFILE\": RUN_PROFILE,\n",
    "    \"OUTPUT_ROOT\": OUTPUT_ROOT,\n",
    "    \"SAVE_MODEL_STATE\": SAVE_MODEL_STATE,\n",
    "    \"TARGET_EPOCH_EQUIV\": TARGET_EPOCH_EQUIV,\n",
    "    \"BATCH_SIZE\": BATCH_SIZE,\n",
    "    \"LEARNING_RATE\": LEARNING_RATE,\n",
    "    \"WEIGHT_DECAY\": WEIGHT_DECAY,\n",
    "    \"EVAL_N_PER_SUITE\": EVAL_N_PER_SUITE,\n",
    "    \"BASE_SEEDS\": BASE_SEEDS,\n",
    "    \"CAPACITY_SPECS\": CAPACITY_SPECS,\n",
    "})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4dffb25b",
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 1000
    },
    "id": "4dffb25b",
    "outputId": "164cc5ef-1ccf-4eed-be5d-55a592bf96c1"
   },
   "outputs": [],
   "source": [
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import random\n",
    "import shutil\n",
    "import time\n",
    "import zipfile\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Optional\n",
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "if device == \"cuda\":\n",
    "    print(\"gpu:\", torch.cuda.get_device_name(0))\n",
    "\n",
    "\n",
    "# ====== Data generation ======\n",
    "\n",
    "def format_addition_doc(\n",
    "    a: int,\n",
    "    b: int,\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    ") -> str:\n",
    "    sa = str(a).zfill(width_in)\n",
    "    sb = str(b).zfill(width_in)\n",
    "    sy = str(a + b).zfill(width_out)\n",
    "    return f\"{sa}+{sb}={sy}\"\n",
    "\n",
    "\n",
    "def required_block_size(width_in: int) -> int:\n",
    "    width_out = width_in + 1\n",
    "    docs = [\n",
    "        format_addition_doc(0, 0, width_in=width_in, width_out=width_out),\n",
    "        format_addition_doc(10**width_in - 1, 10**width_in - 1, width_in=width_in, width_out=width_out),\n",
    "    ]\n",
    "    return max(len(doc) for doc in docs) + 1\n",
    "\n",
    "\n",
    "def build_full_train_docs_2digit() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=2, width_out=3))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_full_train_docs_3digit_lowrange() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "PROBE_EXTRA_DOCS = 2000\n",
    "STAGE12_EXTRA_DOCS = 2000\n",
    "\n",
    "LOWPATTERNS_H0 = [(0, 0), (12, 23), (24, 35), (41, 18)]   # c2 = 0, c3 = 0\n",
    "LOWPATTERNS_H1 = [(90, 10), (47, 53), (58, 42), (99, 1)]  # c2 = 1, c3 = 0\n",
    "LOWPATTERNS_T1 = LOWPATTERNS_H0                           # isolate c3 = 1 from hundreds only\n",
    "\n",
    "def cycle_docs_to_total(docs: List[str], total: int) -> List[str]:\n",
    "    if len(docs) == 0:\n",
    "        return []\n",
    "    out = []\n",
    "    i = 0\n",
    "    while len(out) < total:\n",
    "        out.append(docs[i % len(docs)])\n",
    "        i += 1\n",
    "    return out\n",
    "\n",
    "\n",
    "def build_probe_h0_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb == 0 or ha + hb > 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H0:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_h1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb > 8:\n",
    "                continue\n",
    "            if ha == 0 and hb == 0:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_t1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 10:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_T1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "\n",
    "def build_ctrl_dup_docs(total: int = PROBE_EXTRA_DOCS, seed: int = 777) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_ctrl2_docs(total: int = STAGE12_EXTRA_DOCS, seed: int = 1707) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_probe_t1c2_1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "A_ORDER = [((137 * i) + 53) % 1000 for i in range(1000)]\n",
    "B_ORDER = [((353 * i) + 97) % 1000 for i in range(1000)]\n",
    "\n",
    "\n",
    "def collect_bridge_docs(\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    "    bucket_mode: str = \"low2_c1\",\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "                continue\n",
    "            if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "                continue\n",
    "\n",
    "            low2 = (a + b) % 100\n",
    "            if bucket_mode == \"low2_c1\":\n",
    "                bucket = (low2, c1)\n",
    "            elif bucket_mode == \"low2_c2\":\n",
    "                bucket = (low2, c2)\n",
    "            else:\n",
    "                raise ValueError(bucket_mode)\n",
    "\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_bridge_unique_docs() -> List[str]:\n",
    "    h0 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=0,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    h1 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=1,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    t1 = collect_bridge_docs(\n",
    "        carryout_from_hundreds=1,\n",
    "        bucket_mode=\"low2_c2\",\n",
    "    )\n",
    "    return sorted(set(h0 + h1 + t1))\n",
    "\n",
    "\n",
    "def collect_tail_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tail_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=True)))\n",
    "\n",
    "def collect_tailhigh_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tailhigh_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailhighcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=True)))\n",
    "\n",
    "\n",
    "def collect_highonly_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_highonly_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_highonly_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_probe_pack(kind: str, total: int = PROBE_EXTRA_DOCS) -> List[str]:\n",
    "    if kind == \"ctrl_dup\":\n",
    "        return build_ctrl_dup_docs(total=total)\n",
    "    if kind == \"probe_h0\":\n",
    "        return cycle_docs_to_total(build_probe_h0_unique_docs(), total)\n",
    "    if kind == \"probe_h1\":\n",
    "        return cycle_docs_to_total(build_probe_h1_unique_docs(), total)\n",
    "    if kind == \"probe_t1\":\n",
    "        return cycle_docs_to_total(build_probe_t1_unique_docs(), total)\n",
    "    if kind == \"probe_all\":\n",
    "        h0 = cycle_docs_to_total(build_probe_h0_unique_docs(), total // 3)\n",
    "        h1 = cycle_docs_to_total(build_probe_h1_unique_docs(), total // 3)\n",
    "        t1 = cycle_docs_to_total(build_probe_t1_unique_docs(), total - 2 * (total // 3))\n",
    "        return h0 + h1 + t1\n",
    "    if kind == \"ctrl2\":\n",
    "        return build_ctrl2_docs(total=total)\n",
    "    if kind == \"probe_t1c2_1\":\n",
    "        return cycle_docs_to_total(build_probe_t1c2_1_unique_docs(), total)\n",
    "    if kind == \"bridge\":\n",
    "        return cycle_docs_to_total(build_bridge_unique_docs(), total)\n",
    "    if kind == \"tail\":\n",
    "        return cycle_docs_to_total(build_tail_unique_docs(), total)\n",
    "    if kind == \"tailcorner\":\n",
    "        return cycle_docs_to_total(build_tailcorner_unique_docs(), total)\n",
    "    if kind == \"tailhigh\":\n",
    "        return cycle_docs_to_total(build_tailhigh_unique_docs(), total)\n",
    "    if kind == \"highonly\":\n",
    "        return cycle_docs_to_total(build_highonly_unique_docs(), total)\n",
    "    if kind == \"tailhighcorner\":\n",
    "        return cycle_docs_to_total(build_tailhighcorner_unique_docs(), total)\n",
    "    return []\n",
    "\n",
    "\n",
    "\n",
    "def sample_pairs_2digit(n: int, seed: int) -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    return [(rnd.randrange(100), rnd.randrange(100)) for _ in range(n)]\n",
    "\n",
    "\n",
    "def carry_vector_n_digits(a: int, b: int, n_digits: int) -> tuple[int, ...]:\n",
    "    c = 0\n",
    "    vec = []\n",
    "    for i in range(n_digits):\n",
    "        da = (a // (10 ** i)) % 10\n",
    "        db = (b // (10 ** i)) % 10\n",
    "        total = da + db + c\n",
    "        c = 1 if total >= 10 else 0\n",
    "        vec.append(c)\n",
    "    return tuple(vec)\n",
    "\n",
    "\n",
    "def sample_pairs_true_3digit_conditioned(\n",
    "    n: int,\n",
    "    seed: int,\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    ") -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    rows = []\n",
    "    while len(rows) < n:\n",
    "        a = rnd.randrange(1000)\n",
    "        b = rnd.randrange(1000)\n",
    "        if a < 100 and b < 100:\n",
    "            continue\n",
    "        c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "        if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "            continue\n",
    "        if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "            continue\n",
    "        rows.append((a, b))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_eval_rows_from_pairs(\n",
    "    pairs: List[tuple[int, int]],\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    "    suite: str,\n",
    ") -> List[dict]:\n",
    "    rows = []\n",
    "    for a, b in pairs:\n",
    "        doc = format_addition_doc(a, b, width_in=width_in, width_out=width_out)\n",
    "        prefix, target = doc.split(\"=\")\n",
    "        rows.append({\n",
    "            \"suite\": suite,\n",
    "            \"a\": a,\n",
    "            \"b\": b,\n",
    "            \"doc\": doc,\n",
    "            \"prefix\": prefix + \"=\",\n",
    "            \"target\": target,\n",
    "            \"y\": a + b,\n",
    "            \"width_in\": width_in,\n",
    "            \"width_out\": width_out,\n",
    "            \"style\": \"zero_pad\",\n",
    "        })\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_abs_position_role_aliasing_table():\n",
    "    def role_table(width_in: int):\n",
    "        roles = [(\"BOS\", 0)]\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"a_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"+\", len(roles)))\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"b_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"=\", len(roles)))\n",
    "        width_out = width_in + 1\n",
    "        for i in range(width_out):\n",
    "            roles.append((f\"y_{width_out - 1 - i}\", len(roles)))\n",
    "        return pd.DataFrame(roles, columns=[\"role\", \"abs_pos\"])\n",
    "\n",
    "    train2 = role_table(2)\n",
    "    low3 = role_table(3)\n",
    "    rows = []\n",
    "    max_pos = max(train2[\"abs_pos\"].max(), low3[\"abs_pos\"].max())\n",
    "    for p in range(max_pos + 1):\n",
    "        tr = train2.loc[train2[\"abs_pos\"] == p, \"role\"]\n",
    "        te = low3.loc[low3[\"abs_pos\"] == p, \"role\"]\n",
    "        tr_role = tr.iloc[0] if len(tr) else \"(unused/masked)\"\n",
    "        te_role = te.iloc[0] if len(te) else \"(unused)\"\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"train_full2_role\": tr_role,\n",
    "            \"test_lowrange3_role\": te_role,\n",
    "            \"full2_supervision\": \"yes\" if tr_role != \"(unused/masked)\" else \"no\",\n",
    "            \"role_shift_type\": \"same\" if tr_role == te_role else (\"unseen_in_full2\" if tr_role == \"(unused/masked)\" else \"changed\"),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_abs_position_support_table():\n",
    "    rows = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))\n",
    "    for p in range(block_size):\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"supervised_in_full2\": int(p <= 9),\n",
    "            \"supervised_in_mixedlayout_abspos\": int(p <= 12),\n",
    "            \"note\": (\n",
    "                \"used_by_2digit_train\" if p <= 9 else\n",
    "                (\"unused_in_full2_but_used_by_3digit_layout\" if p <= 12 else \"outside_position_block\")\n",
    "            ),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_coupled_position_scheme_table():\n",
    "    rows = [\n",
    "        {\"pos_id\": 0, \"semantic\": \"BOS\"},\n",
    "        {\"pos_id\": 1, \"semantic\": \"+\"},\n",
    "        {\"pos_id\": 2, \"semantic\": \"=\"},\n",
    "        {\"pos_id\": 3, \"semantic\": \"digit_sig_0 (ones)\"},\n",
    "        {\"pos_id\": 4, \"semantic\": \"digit_sig_1 (tens)\"},\n",
    "        {\"pos_id\": 5, \"semantic\": \"digit_sig_2 (hundreds)\"},\n",
    "        {\"pos_id\": 6, \"semantic\": \"digit_sig_3 (thousands)\"},\n",
    "    ]\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING = build_abs_position_role_aliasing_table()\n",
    "ABS_POSITION_SUPPORT = build_abs_position_support_table()\n",
    "COUPLED_POSITION_SCHEME = build_coupled_position_scheme_table()\n",
    "\n",
    "print(ABS_POSITION_ROLE_ALIASING)\n",
    "print(COUPLED_POSITION_SCHEME)\n",
    "\n",
    "\n",
    "# ====== Position IDs ======\n",
    "\n",
    "def coupled_pos_ids_from_text(text: str) -> List[int]:\n",
    "    # ids are computed on [BOS] + text\n",
    "    # output digit ids use the FULL expected output width (= input width + 1),\n",
    "    # so partial generation remains stable.\n",
    "    if \"+\" not in text:\n",
    "        raise ValueError(f\"invalid text (missing +): {text}\")\n",
    "    if \"=\" in text:\n",
    "        left, right = text.split(\"=\", 1)\n",
    "    else:\n",
    "        left, right = text, \"\"\n",
    "    a, b = left.split(\"+\", 1)\n",
    "    width_in = len(a)\n",
    "    width_out = width_in + 1\n",
    "\n",
    "    ids = [0]  # BOS\n",
    "    for i, _ch in enumerate(a):\n",
    "        sig = len(a) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    ids.append(1)  # plus\n",
    "    for i, _ch in enumerate(b):\n",
    "        sig = len(b) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    if \"=\" in text:\n",
    "        ids.append(2)  # equals\n",
    "        for i, _ch in enumerate(right):\n",
    "            sig = width_out - 1 - i\n",
    "            ids.append(3 + sig)\n",
    "    return ids\n",
    "\n",
    "\n",
    "# ====== Model ======\n",
    "\n",
    "class RMSNorm(nn.Module):\n",
    "    def __init__(self, dim: int, eps: float = 1e-5):\n",
    "        super().__init__()\n",
    "        self.eps = eps\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        return x * torch.rsqrt(x.pow(2).mean(dim=-1, keepdim=True) + self.eps)\n",
    "\n",
    "\n",
    "class Block(nn.Module):\n",
    "    def __init__(self, n_embd: int, n_head: int, block_size: int):\n",
    "        super().__init__()\n",
    "        assert n_embd % n_head == 0\n",
    "        self.n_head = n_head\n",
    "        self.head_dim = n_embd // n_head\n",
    "        self.block_size = block_size\n",
    "\n",
    "        self.attn_norm = RMSNorm(n_embd)\n",
    "        self.wq = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wk = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wv = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wo = nn.Linear(n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.mlp_norm = RMSNorm(n_embd)\n",
    "        self.fc1 = nn.Linear(n_embd, 4 * n_embd, bias=False)\n",
    "        self.fc2 = nn.Linear(4 * n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.register_buffer(\"mask\", torch.tril(torch.ones(block_size, block_size, dtype=torch.bool)))\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        B, T, C = x.shape\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.attn_norm(x)\n",
    "        q = self.wq(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        k = self.wk(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        v = self.wv(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "\n",
    "        att = (q @ k.transpose(-2, -1)) / math.sqrt(self.head_dim)\n",
    "        att = att.masked_fill(~self.mask[:T, :T], float(\"-inf\"))\n",
    "        att = F.softmax(att, dim=-1)\n",
    "\n",
    "        y = (att @ v).transpose(1, 2).contiguous().view(B, T, C)\n",
    "        y = self.wo(y)\n",
    "        x = x_res + y\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.mlp_norm(x)\n",
    "        y = self.fc2(F.relu(self.fc1(xn)))\n",
    "        x = x_res + y\n",
    "        return x\n",
    "\n",
    "\n",
    "class TinyAbsPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.wpe = nn.Embedding(block_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        B, T = idx.shape\n",
    "        pos = torch.arange(T, device=idx.device)[None, :]\n",
    "        x = self.wte(idx) + self.wpe(pos)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyNoPE(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyCoupledSigPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, pos_vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.pte = nn.Embedding(pos_vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor, pos_ids: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx) + self.pte(pos_ids)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "POS_VOCAB_SIZE_COUPLED = int(COUPLED_POSITION_SCHEME[\"pos_id\"].max()) + 1\n",
    "\n",
    "\n",
    "# ====== Tokenization / tensorization ======\n",
    "\n",
    "def build_vocab(docs: List[str]):\n",
    "    uchars = sorted(set(\"\".join(docs)))\n",
    "    stoi = {ch: i for i, ch in enumerate(uchars)}\n",
    "    itos = {i: ch for ch, i in stoi.items()}\n",
    "    BOS = len(uchars)\n",
    "    vocab_size = len(uchars) + 1\n",
    "    return uchars, stoi, itos, BOS, vocab_size\n",
    "\n",
    "\n",
    "def docs_to_tensors(docs: List[str], stoi: Dict[str, int], BOS: int, block_size: int, model_kind: str):\n",
    "    xs, ys, ps = [], [], []\n",
    "    for doc in docs:\n",
    "        tokens = [BOS] + [stoi[ch] for ch in doc] + [BOS]\n",
    "        x = tokens[:-1]\n",
    "        y = tokens[1:]\n",
    "\n",
    "        if model_kind == \"coupled_sig\":\n",
    "            p = coupled_pos_ids_from_text(doc)\n",
    "            assert len(p) == len(x), (doc, len(p), len(x))\n",
    "        else:\n",
    "            p = [0] * len(x)\n",
    "\n",
    "        if len(x) > block_size:\n",
    "            x = x[:block_size]\n",
    "            y = y[:block_size]\n",
    "            p = p[:block_size]\n",
    "\n",
    "        pad = block_size - len(x)\n",
    "        x = x + [BOS] * pad\n",
    "        y = y + [-100] * pad\n",
    "        p = p + [0] * pad\n",
    "\n",
    "        xs.append(x)\n",
    "        ys.append(y)\n",
    "        ps.append(p)\n",
    "\n",
    "    return (\n",
    "        torch.tensor(xs, dtype=torch.long),\n",
    "        torch.tensor(ys, dtype=torch.long),\n",
    "        torch.tensor(ps, dtype=torch.long),\n",
    "    )\n",
    "\n",
    "\n",
    "def set_global_seed(seed: int):\n",
    "    random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "\n",
    "# ====== train / eval ======\n",
    "\n",
    "def build_model(model_kind: str, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "    if model_kind == \"abspos\":\n",
    "        return TinyAbsPos(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"nope\":\n",
    "        return TinyNoPE(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        return TinyCoupledSigPos(vocab_size, POS_VOCAB_SIZE_COUPLED, block_size, n_layer, n_embd, n_head)\n",
    "    raise ValueError(model_kind)\n",
    "\n",
    "\n",
    "def model_forward(model_kind: str, model: nn.Module, idx: torch.Tensor, pos_ids: Optional[torch.Tensor] = None) -> torch.Tensor:\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        assert pos_ids is not None\n",
    "        return model(idx, pos_ids)\n",
    "    return model(idx)\n",
    "\n",
    "\n",
    "def sample_batch(xs: torch.Tensor, ys: torch.Tensor, ps: torch.Tensor, batch_size: int, device: str):\n",
    "    idx = torch.randint(low=0, high=len(xs), size=(batch_size,))\n",
    "    return xs[idx].to(device), ys[idx].to(device), ps[idx].to(device)\n",
    "\n",
    "\n",
    "def current_pos_tensor_for_text(text: str, model_kind: str, device: str):\n",
    "    if model_kind != \"coupled_sig\":\n",
    "        return None\n",
    "    pos_ids = coupled_pos_ids_from_text(text)\n",
    "    return torch.tensor(pos_ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "\n",
    "\n",
    "def greedy_generate_free(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, max_new_tokens: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(max_new_tokens):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            if token_id == BOS:\n",
    "                break\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def greedy_generate_digits_fixedlen(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, exact_len: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    digit_token_ids = [stoi[str(i)] for i in range(10)]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(exact_len):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :].clone()\n",
    "            mask = torch.full_like(logits, float(\"-inf\"))\n",
    "            mask[:, digit_token_ids] = 0.0\n",
    "            logits = logits + mask\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def teacher_forced_detail(model_kind, model, prefix: str, target: str, stoi, itos, BOS: int, block_size: int, device: str):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    current_text = prefix\n",
    "    correct = []\n",
    "    pred_chars = []\n",
    "    with torch.no_grad():\n",
    "        for ch in target:\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(current_text, model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            pred_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred_char = None if pred_id == BOS else str(itos[pred_id])\n",
    "            target_id = stoi[ch]\n",
    "            correct.append(int(pred_id == target_id))\n",
    "            pred_chars.append(pred_char)\n",
    "            ids.append(target_id)\n",
    "            current_text += ch\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return correct, pred_chars\n",
    "\n",
    "\n",
    "# ====== Experiment definitions ======\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_design_manifest():\n",
    "    family_kinds = [\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_ctrl3\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 0,\n",
    "            \"target_pack_label\": \"matched_volume_control_on_top_of_tailcorner\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tail\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"tail_only_repair\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_highonly\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"high_only_repair\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tailhigh\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 4 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"high_conditioned_tail_repair\",\n",
    "        },\n",
    "    ]\n",
    "    rows = []\n",
    "    for cap in CAPACITY_SPECS:\n",
    "        for spec in family_kinds:\n",
    "            rows.append({\n",
    "                \"family\": f\"{spec['family_stub']}_{cap['capacity_label']}\",\n",
    "                \"family_stub\": spec[\"family_stub\"],\n",
    "                \"capacity_label\": cap[\"capacity_label\"],\n",
    "                \"train_family\": spec[\"train_family\"],\n",
    "                \"model_kind\": spec[\"model_kind\"],\n",
    "                \"extra_data_kind\": spec[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": spec[\"extra_docs_count\"],\n",
    "                \"target_pack_label\": spec[\"target_pack_label\"],\n",
    "                \"n_layer\": cap[\"n_layer\"],\n",
    "                \"n_embd\": cap[\"n_embd\"],\n",
    "                \"n_head\": cap[\"n_head\"],\n",
    "                \"uses_explicit_absolute_positions\": 0,\n",
    "                \"uses_no_position_embedding\": 0,\n",
    "                \"uses_coupled_significance_positions\": 1,\n",
    "                \"sees_3digit_layout_in_train\": 1,\n",
    "                \"uses_targeted_counterexamples\": spec[\"uses_targeted_counterexamples\"],\n",
    "            })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "DESIGN_MANIFEST = build_design_manifest()\n",
    "print(DESIGN_MANIFEST)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_train_docs(train_family: str, extra_data_kind: str = \"probe_all_bridge_t1c2_tailcorner_ctrl3\") -> List[str]:\n",
    "    if train_family != \"mixedlayout\":\n",
    "        raise ValueError(train_family)\n",
    "\n",
    "    base_docs = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    docs = list(base_docs) + build_probe_pack(\"probe_all\", total=PROBE_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"bridge\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"probe_t1c2_1\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"tailcorner\", total=STAGE12_EXTRA_DOCS)\n",
    "\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_ctrl3\":\n",
    "        return docs + build_probe_pack(\"ctrl2\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tail\":\n",
    "        return docs + build_probe_pack(\"tail\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_highonly\":\n",
    "        return docs + build_probe_pack(\"highonly\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh\":\n",
    "        return docs + build_probe_pack(\"tailhigh\", total=STAGE12_EXTRA_DOCS)\n",
    "    raise ValueError(extra_data_kind)\n",
    "\n",
    "\n",
    "\n",
    "def build_experiments():\n",
    "    experiments = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))  # 13\n",
    "\n",
    "    for row in DESIGN_MANIFEST.to_dict(orient=\"records\"):\n",
    "        train_docs = build_train_docs(row[\"train_family\"], extra_data_kind=row[\"extra_data_kind\"])\n",
    "        epoch_target = float(TARGET_EPOCH_EQUIV)\n",
    "        num_steps = int(math.ceil(epoch_target * len(train_docs) / max(1, BATCH_SIZE)))\n",
    "        if num_steps % 250 != 0:\n",
    "            num_steps = 250 * int(math.ceil(num_steps / 250))\n",
    "\n",
    "        for seed in BASE_SEEDS:\n",
    "            eval_rows = []\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=1000 + seed),\n",
    "                width_in=2, width_out=3, suite=\"in_support_2digit\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=2000 + seed),\n",
    "                width_in=3, width_out=4, suite=\"layout_shift_only_lowrange3\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=3000 + seed,\n",
    "                    incoming_carry_to_hundreds=0,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_no_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=4000 + seed,\n",
    "                    incoming_carry_to_hundreds=1,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_with_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=5000 + seed,\n",
    "                    carryout_from_hundreds=1,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_thousands_carry\",\n",
    "            ))\n",
    "            experiments.append({\n",
    "                \"name\": f\"{row['family']}_seed{seed}\",\n",
    "                \"family\": row[\"family\"],\n",
    "                \"train_family\": row[\"train_family\"],\n",
    "                \"model_kind\": row[\"model_kind\"],\n",
    "                \"split\": \"conditional_recomposition_large_pack\",\n",
    "                \"style\": \"zero_pad\",\n",
    "                \"seed\": seed,\n",
    "                \"block_size\": block_size,\n",
    "                \"num_steps\": num_steps,\n",
    "                \"batch_size\": BATCH_SIZE,\n",
    "                \"learning_rate\": LEARNING_RATE,\n",
    "                \"weight_decay\": WEIGHT_DECAY,\n",
    "                \"n_layer\": int(row[\"n_layer\"]),\n",
    "                \"n_embd\": int(row[\"n_embd\"]),\n",
    "                \"n_head\": int(row[\"n_head\"]),\n",
    "                \"train_docs\": train_docs,\n",
    "                \"eval_rows\": eval_rows,\n",
    "                \"n_train_docs\": len(train_docs),\n",
    "                \"n_eval\": len(eval_rows),\n",
    "                \"extra_data_kind\": row[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": int(row[\"extra_docs_count\"]),\n",
    "                \"capacity_label\": row[\"capacity_label\"],\n",
    "                \"family_stub\": row[\"family_stub\"],\n",
    "            })\n",
    "    return experiments\n",
    "\n",
    "\n",
    "EXPERIMENTS = build_experiments()\n",
    "print(pd.DataFrame([{\n",
    "    \"name\": e[\"name\"],\n",
    "    \"family\": e[\"family\"],\n",
    "    \"train_family\": e[\"train_family\"],\n",
    "    \"model_kind\": e[\"model_kind\"],\n",
    "    \"seed\": e[\"seed\"],\n",
    "    \"block_size\": e[\"block_size\"],\n",
    "    \"num_steps\": e[\"num_steps\"],\n",
    "    \"n_train_docs\": e[\"n_train_docs\"],\n",
    "    \"n_eval\": e[\"n_eval\"],\n",
    "} for e in EXPERIMENTS]))\n",
    "\n",
    "\n",
    "# ====== Run ======\n",
    "\n",
    "output_root = Path(OUTPUT_ROOT)\n",
    "\n",
    "if FORCE_CLEAN_OUTPUT_ROOT and output_root.exists():\n",
    "    shutil.rmtree(output_root)\n",
    "output_root.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING.to_csv(output_root / \"absolute_position_role_aliasing.csv\", index=False)\n",
    "ABS_POSITION_SUPPORT.to_csv(output_root / \"absolute_position_support.csv\", index=False)\n",
    "COUPLED_POSITION_SCHEME.to_csv(output_root / \"coupled_position_scheme.csv\", index=False)\n",
    "DESIGN_MANIFEST.to_csv(output_root / \"design_manifest.csv\", index=False)\n",
    "\n",
    "\n",
    "probe_manifest_rows = [\n",
    "    {\"probe_kind\": \"probe_h0\", \"unique_docs\": len(build_probe_h0_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_h1\", \"unique_docs\": len(build_probe_h1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1\", \"unique_docs\": len(build_probe_t1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1c2_1\", \"unique_docs\": len(build_probe_t1c2_1_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"bridge\", \"unique_docs\": len(build_bridge_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tail\", \"unique_docs\": len(build_tail_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"highonly\", \"unique_docs\": len(build_highonly_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tailhigh\", \"unique_docs\": len(build_tailhigh_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "]\n",
    "pd.DataFrame(probe_manifest_rows).to_csv(output_root / \"probe_design_manifest.csv\", index=False)\n",
    "(output_root / \"probe_h0_preview.txt\").write_text(\"\\n\".join(build_probe_h0_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_h1_preview.txt\").write_text(\"\\n\".join(build_probe_h1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1_preview.txt\").write_text(\"\\n\".join(build_probe_t1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1c2_1_preview.txt\").write_text(\"\\n\".join(build_probe_t1c2_1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"bridge_preview.txt\").write_text(\"\\n\".join(build_bridge_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tail_preview.txt\").write_text(\"\\n\".join(build_tail_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"highonly_preview.txt\").write_text(\"\\n\".join(build_highonly_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tailhigh_preview.txt\").write_text(\"\\n\".join(build_tailhigh_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "\n",
    "manifest_rows = []\n",
    "combined_rows = []\n",
    "suite_rows = []\n",
    "per_position_rows = []\n",
    "teacher_token_rows = []\n",
    "carry_probe_rows = []\n",
    "recomposition_rows = []\n",
    "\n",
    "for exp in EXPERIMENTS:\n",
    "    name = exp[\"name\"]\n",
    "    workdir = output_root / name\n",
    "    workdir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "    train_docs = exp[\"train_docs\"]\n",
    "    eval_rows = exp[\"eval_rows\"]\n",
    "    seed = int(exp[\"seed\"])\n",
    "    block_size = int(exp[\"block_size\"])\n",
    "    num_steps = int(exp[\"num_steps\"])\n",
    "    model_kind = str(exp[\"model_kind\"])\n",
    "\n",
    "    set_global_seed(seed)\n",
    "\n",
    "    uchars, stoi, itos, BOS, vocab_size = build_vocab(train_docs)\n",
    "    xs, ys, ps = docs_to_tensors(train_docs, stoi, BOS, block_size=block_size, model_kind=model_kind)\n",
    "\n",
    "    model = build_model(\n",
    "        model_kind=model_kind,\n",
    "        vocab_size=vocab_size,\n",
    "        block_size=block_size,\n",
    "        n_layer=int(exp[\"n_layer\"]),\n",
    "        n_embd=int(exp[\"n_embd\"]),\n",
    "        n_head=int(exp[\"n_head\"]),\n",
    "    ).to(device)\n",
    "\n",
    "    optimizer = torch.optim.AdamW(\n",
    "        model.parameters(),\n",
    "        lr=float(exp[\"learning_rate\"]),\n",
    "        weight_decay=float(exp[\"weight_decay\"]),\n",
    "    )\n",
    "\n",
    "    config = {\n",
    "        \"name\": name,\n",
    "        \"family\": exp[\"family\"],\n",
    "        \"train_family\": exp[\"train_family\"],\n",
    "        \"model_kind\": exp[\"model_kind\"],\n",
    "        \"split\": exp[\"split\"],\n",
    "        \"style\": exp[\"style\"],\n",
    "        \"seed\": seed,\n",
    "        \"block_size\": block_size,\n",
    "        \"num_steps\": num_steps,\n",
    "        \"batch_size\": int(exp[\"batch_size\"]),\n",
    "        \"learning_rate\": float(exp[\"learning_rate\"]),\n",
    "        \"weight_decay\": float(exp[\"weight_decay\"]),\n",
    "        \"n_layer\": int(exp[\"n_layer\"]),\n",
    "        \"n_embd\": int(exp[\"n_embd\"]),\n",
    "        \"n_head\": int(exp[\"n_head\"]),\n",
    "        \"n_train_docs\": len(train_docs),\n",
    "        \"n_eval\": len(eval_rows),\n",
    "        \"device\": device,\n",
    "        \"vocab_size\": vocab_size,\n",
    "        \"epoch_equiv\": float(num_steps * exp[\"batch_size\"] / max(1, len(train_docs))),\n",
    "        \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "        \"extra_docs_count\": int(exp[\"extra_docs_count\"]),\n",
    "        \"capacity_label\": exp.get(\"capacity_label\", \"\"),\n",
    "        \"family_stub\": exp.get(\"family_stub\", \"\"),\n",
    "    }\n",
    "    manifest_rows.append(config.copy())\n",
    "\n",
    "    (workdir / \"config.json\").write_text(json.dumps(config, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"vocab.json\").write_text(json.dumps({\"uchars\": uchars, \"stoi\": stoi, \"itos\": itos, \"BOS\": BOS}, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"input_train_preview.txt\").write_text(\"\\n\".join(train_docs[:50]), encoding=\"utf-8\")\n",
    "\n",
    "    start = time.time()\n",
    "    train_log = []\n",
    "    model.train()\n",
    "    for step in range(1, num_steps + 1):\n",
    "        xb, yb, pb = sample_batch(xs, ys, ps, int(exp[\"batch_size\"]), device)\n",
    "        logits = model_forward(model_kind, model, xb, pb)\n",
    "        loss = F.cross_entropy(logits.view(-1, vocab_size), yb.view(-1), ignore_index=-100)\n",
    "        optimizer.zero_grad(set_to_none=True)\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "\n",
    "        if step == 1 or step % 250 == 0 or step == num_steps:\n",
    "            train_log.append({\"step\": step, \"loss\": float(loss.item())})\n",
    "\n",
    "    runtime_sec = time.time() - start\n",
    "    pd.DataFrame(train_log).to_csv(workdir / \"train_log.csv\", index=False)\n",
    "\n",
    "    if SAVE_MODEL_STATE:\n",
    "        torch.save(model.state_dict(), workdir / \"model_state.pt\")\n",
    "\n",
    "    # evaluation\n",
    "    pred_records = []\n",
    "    for row in eval_rows:\n",
    "        pred_free = greedy_generate_free(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, max_new_tokens=len(row[\"target\"])\n",
    "        )\n",
    "        pred_constrained = greedy_generate_digits_fixedlen(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, exact_len=len(row[\"target\"])\n",
    "        )\n",
    "        teacher_correct, teacher_pred_chars = teacher_forced_detail(\n",
    "            model_kind, model, row[\"prefix\"], row[\"target\"], stoi, itos, BOS, block_size, device\n",
    "        )\n",
    "\n",
    "        rec = dict(row)\n",
    "        rec.update({\n",
    "            \"pred_free\": pred_free,\n",
    "            \"pred_constrained\": pred_constrained,\n",
    "            \"exact_free\": int(pred_free == row[\"target\"]),\n",
    "            \"exact_constrained\": int(pred_constrained == row[\"target\"]),\n",
    "            \"parseable_free\": int(pred_free.isdigit()),\n",
    "            \"format_valid_free\": int(pred_free.isdigit() and len(pred_free) == len(row[\"target\"])),\n",
    "            \"pred_free_len\": len(pred_free),\n",
    "            \"teacher_correct\": teacher_correct,\n",
    "            \"teacher_pred_chars\": teacher_pred_chars,\n",
    "        })\n",
    "        pred_records.append(rec)\n",
    "\n",
    "        c1, c2, c3 = carry_vector_n_digits(int(row[\"a\"]), int(row[\"b\"]), 3) if row[\"width_in\"] == 3 else (None, None, None)\n",
    "        if len(row[\"target\"]) == 4:\n",
    "            pred_chars = teacher_pred_chars + [None] * (4 - len(teacher_pred_chars))\n",
    "            carry_probe_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "                \"seed\": seed,\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"a\": int(row[\"a\"]),\n",
    "                \"b\": int(row[\"b\"]),\n",
    "                \"c1\": c1,\n",
    "                \"c2\": c2,\n",
    "                \"c3\": c3,\n",
    "                \"target_thousands\": row[\"target\"][0],\n",
    "                \"target_hundreds\": row[\"target\"][1],\n",
    "                \"pred_thousands\": \"<BOS>\" if pred_chars[0] is None else pred_chars[0],\n",
    "                \"pred_hundreds\": \"<BOS>\" if pred_chars[1] is None else pred_chars[1],\n",
    "                \"pred_tens\": \"<BOS>\" if pred_chars[2] is None else pred_chars[2],\n",
    "                \"pred_ones\": \"<BOS>\" if pred_chars[3] is None else pred_chars[3],\n",
    "            })\n",
    "\n",
    "        for i, (target_ch, pred_ch) in enumerate(zip(row[\"target\"], teacher_pred_chars)):\n",
    "            teacher_token_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"train_family\": exp[\"train_family\"],\n",
    "                \"model_kind\": exp[\"model_kind\"],\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"position_left\": i,\n",
    "                \"target_length\": len(row[\"target\"]),\n",
    "                \"target_char\": target_ch,\n",
    "                \"pred_char\": \"<BOS>\" if pred_ch is None else pred_ch,\n",
    "                \"is_special_pred\": int((pred_ch is None) or (pred_ch in [\"+\", \"=\"])),\n",
    "            })\n",
    "\n",
    "    pred_df = pd.DataFrame(pred_records)\n",
    "    pred_df.to_json(workdir / \"eval_predictions.jsonl\", orient=\"records\", lines=True, force_ascii=False)\n",
    "\n",
    "\n",
    "    for tpos in range(4):\n",
    "        pred_df[f\"target_L{tpos}\"] = pred_df[\"target\"].str[tpos].fillna(\"\")\n",
    "        pred_df[f\"pred_L{tpos}\"] = pred_df[\"pred_free\"].str[tpos].fillna(\"\")\n",
    "    pred_df[\"thousands_correct\"] = pred_df[\"pred_L0\"] == pred_df[\"target_L0\"]\n",
    "    pred_df[\"hundreds_correct\"] = pred_df[\"pred_L1\"] == pred_df[\"target_L1\"]\n",
    "    pred_df[\"tens_correct\"] = pred_df[\"pred_L2\"] == pred_df[\"target_L2\"]\n",
    "    pred_df[\"ones_correct\"] = pred_df[\"pred_L3\"] == pred_df[\"target_L3\"]\n",
    "    pred_df[\"high2_correct\"] = pred_df[\"thousands_correct\"] & pred_df[\"hundreds_correct\"]\n",
    "    pred_df[\"low2_correct\"] = pred_df[\"tens_correct\"] & pred_df[\"ones_correct\"]\n",
    "\n",
    "    for suite, g in pred_df[pred_df[\"suite\"].str.startswith(\"true3\")].groupby(\"suite\"):\n",
    "        recomposition_rows.append({\n",
    "            \"experiment\": name,\n",
    "            \"family\": exp[\"family\"],\n",
    "            \"train_family\": exp[\"train_family\"],\n",
    "            \"model_kind\": exp[\"model_kind\"],\n",
    "            \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "            \"seed\": seed,\n",
    "            \"suite\": suite,\n",
    "            \"n\": len(g),\n",
    "            \"exact_rate\": float(g[\"exact_free\"].mean()),\n",
    "            \"high2_correct_rate\": float(g[\"high2_correct\"].mean()),\n",
    "            \"low2_correct_rate\": float(g[\"low2_correct\"].mean()),\n",
    "            \"thousands_correct_rate\": float(g[\"thousands_correct\"].mean()),\n",
    "            \"hundreds_correct_rate\": float(g[\"hundreds_correct\"].mean()),\n",
    "            \"tens_correct_rate\": float(g[\"tens_correct\"].mean()),\n",
    "            \"ones_correct_rate\": float(g[\"ones_correct\"].mean()),\n",
    "            \"exact_given_high2_rate\": float(g.loc[g[\"high2_correct\"], \"low2_correct\"].mean()) if g[\"high2_correct\"].any() else np.nan,\n",
    "            \"high2_given_low2_rate\": float(g.loc[g[\"low2_correct\"], \"high2_correct\"].mean()) if g[\"low2_correct\"].any() else np.nan,\n",
    "        })\n",
    "\n",
    "    # suite summary\n",
    "    for suite, g in pred_df.groupby(\"suite\"):\n",
    "        total_teacher = sum(sum(v) for v in g[\"teacher_correct\"])\n",
    "        total_teacher_n = sum(len(v) for v in g[\"teacher_correct\"])\n",
    "        row = config.copy()\n",
    "        row.update({\n",
    "            \"suite\": suite,\n",
    "            \"n_eval_suite\": len(g),\n",
    "            \"runtime_sec\": runtime_sec,\n",
    "            \"exact_free\": float(g[\"exact_free\"].mean()),\n",
    "            \"exact_constrained\": float(g[\"exact_constrained\"].mean()),\n",
    "            \"parseable_free\": float(g[\"parseable_free\"].mean()),\n",
    "            \"format_valid_free\": float(g[\"format_valid_free\"].mean()),\n",
    "            \"pred_free_len_mean\": float(g[\"pred_free_len\"].mean()),\n",
    "            \"teacher_token_accuracy\": float(total_teacher / max(1, total_teacher_n)),\n",
    "        })\n",
    "        suite_rows.append(row)\n",
    "\n",
    "        for correct_seq, target in zip(g[\"teacher_correct\"], g[\"target\"]):\n",
    "            L = len(target)\n",
    "            for i, ok in enumerate(correct_seq):\n",
    "                per_position_rows.append({\n",
    "                    \"experiment\": name,\n",
    "                    \"family\": exp[\"family\"],\n",
    "                    \"train_family\": exp[\"train_family\"],\n",
    "                    \"model_kind\": exp[\"model_kind\"],\n",
    "                    \"suite\": suite,\n",
    "                    \"position_left\": i,\n",
    "                    \"position_from_right\": L - 1 - i,\n",
    "                    \"target_length\": L,\n",
    "                    \"accuracy\": int(ok),\n",
    "                })\n",
    "\n",
    "    # one-line combined summary\n",
    "    total_teacher = sum(sum(v) for v in pred_df[\"teacher_correct\"])\n",
    "    total_teacher_n = sum(len(v) for v in pred_df[\"teacher_correct\"])\n",
    "    combined_rows.append({\n",
    "        **config,\n",
    "        \"runtime_sec\": runtime_sec,\n",
    "        \"exact_free_overall\": float(pred_df[\"exact_free\"].mean()),\n",
    "        \"exact_constrained_overall\": float(pred_df[\"exact_constrained\"].mean()),\n",
    "        \"parseable_free_overall\": float(pred_df[\"parseable_free\"].mean()),\n",
    "        \"format_valid_free_overall\": float(pred_df[\"format_valid_free\"].mean()),\n",
    "        \"pred_free_len_mean_overall\": float(pred_df[\"pred_free_len\"].mean()),\n",
    "        \"teacher_token_accuracy_overall\": float(total_teacher / max(1, total_teacher_n)),\n",
    "    })\n",
    "\n",
    "manifest_df = pd.DataFrame(manifest_rows)\n",
    "combined_df = pd.DataFrame(combined_rows)\n",
    "suite_df = pd.DataFrame(suite_rows)\n",
    "per_position_df = pd.DataFrame(per_position_rows)\n",
    "teacher_token_df = pd.DataFrame(teacher_token_rows)\n",
    "\n",
    "manifest_df.to_csv(output_root / \"manifest.csv\", index=False)\n",
    "combined_df.to_csv(output_root / \"combined_summary.csv\", index=False)\n",
    "suite_df.to_csv(output_root / \"suite_summary.csv\", index=False)\n",
    "per_position_df.to_csv(output_root / \"per_position_raw.csv\", index=False)\n",
    "\n",
    "per_position_summary = per_position_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_from_right\", \"target_length\"]\n",
    ").agg(\n",
    "    mean_accuracy=(\"accuracy\", \"mean\"),\n",
    "    std_accuracy=(\"accuracy\", \"std\"),\n",
    "    n=(\"accuracy\", \"size\"),\n",
    ").reset_index()\n",
    "per_position_summary.to_csv(output_root / \"per_position_summary.csv\", index=False)\n",
    "\n",
    "teacher_token_df.to_csv(output_root / \"teacher_token_raw.csv\", index=False)\n",
    "teacher_special_summary = teacher_token_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_left\", \"target_length\"]\n",
    ").agg(\n",
    "    n=(\"pred_char\", \"size\"),\n",
    "    special_pred_rate=(\"is_special_pred\", \"mean\"),\n",
    "    bos_rate=(\"pred_char\", lambda s: (s == \"<BOS>\").mean()),\n",
    "    plus_rate=(\"pred_char\", lambda s: (s == \"+\").mean()),\n",
    "    eq_rate=(\"pred_char\", lambda s: (s == \"=\").mean()),\n",
    "    most_common_pred=(\"pred_char\", lambda s: s.value_counts().idxmax()),\n",
    "    most_common_rate=(\"pred_char\", lambda s: s.value_counts().iloc[0] / len(s)),\n",
    ").reset_index()\n",
    "teacher_special_summary.to_csv(output_root / \"teacher_special_token_summary.csv\", index=False)\n",
    "\n",
    "carry_probe_df = pd.DataFrame(carry_probe_rows)\n",
    "if len(carry_probe_df):\n",
    "    carry_probe_df.to_csv(output_root / \"carry_probe_raw.csv\", index=False)\n",
    "    carry_probe_summary = carry_probe_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "    ).agg(\n",
    "        n=(\"a\", \"size\"),\n",
    "        pred_hundreds_eq_c2_rate=(\"pred_hundreds\", lambda s: (s == carry_probe_df.loc[s.index, \"c2\"].astype(str)).mean()),\n",
    "        pred_thousands_eq_c3_rate=(\"pred_thousands\", lambda s: (s == carry_probe_df.loc[s.index, \"c3\"].astype(str)).mean()),\n",
    "        pred_hundreds_zero_rate=(\"pred_hundreds\", lambda s: (s == \"0\").mean()),\n",
    "        pred_hundreds_one_rate=(\"pred_hundreds\", lambda s: (s == \"1\").mean()),\n",
    "        pred_thousands_zero_rate=(\"pred_thousands\", lambda s: (s == \"0\").mean()),\n",
    "        pred_thousands_one_rate=(\"pred_thousands\", lambda s: (s == \"1\").mean()),\n",
    "    ).reset_index()\n",
    "    carry_probe_summary.to_csv(output_root / \"carry_probe_summary.csv\", index=False)\n",
    "\n",
    "    carry_probe_mean_summary = carry_probe_summary.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        pred_hundreds_eq_c2_mean=(\"pred_hundreds_eq_c2_rate\", \"mean\"),\n",
    "        pred_hundreds_eq_c2_std=(\"pred_hundreds_eq_c2_rate\", \"std\"),\n",
    "        pred_thousands_eq_c3_mean=(\"pred_thousands_eq_c3_rate\", \"mean\"),\n",
    "        pred_thousands_eq_c3_std=(\"pred_thousands_eq_c3_rate\", \"std\"),\n",
    "        pred_hundreds_zero_mean=(\"pred_hundreds_zero_rate\", \"mean\"),\n",
    "        pred_hundreds_one_mean=(\"pred_hundreds_one_rate\", \"mean\"),\n",
    "        pred_thousands_zero_mean=(\"pred_thousands_zero_rate\", \"mean\"),\n",
    "        pred_thousands_one_mean=(\"pred_thousands_one_rate\", \"mean\"),\n",
    "    ).reset_index()\n",
    "    carry_probe_mean_summary.to_csv(output_root / \"carry_probe_mean_summary.csv\", index=False)\n",
    "\n",
    "recomposition_df = pd.DataFrame(recomposition_rows)\n",
    "if len(recomposition_df):\n",
    "    recomposition_df.to_csv(output_root / \"recomposition_summary.csv\", index=False)\n",
    "    recomposition_mean_summary = recomposition_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "        exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "        high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "        high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "        low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "        low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "        thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "        hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "        tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "        ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    "        exact_given_high2_mean=(\"exact_given_high2_rate\", \"mean\"),\n",
    "        exact_given_high2_std=(\"exact_given_high2_rate\", \"std\"),\n",
    "    ).reset_index()\n",
    "    recomposition_mean_summary.to_csv(output_root / \"recomposition_mean_summary.csv\", index=False)\n",
    "\n",
    "# --- Stage11 extra analyses: subgroup composition summaries ---\n",
    "cp = carry_probe_df.copy()\n",
    "target_str = (cp[\"a\"] + cp[\"b\"]).map(lambda s: f\"{int(s):04d}\")\n",
    "cp[\"target_tens\"] = target_str.str[-2]\n",
    "cp[\"target_ones\"] = target_str.str[-1]\n",
    "cp[\"pred_thousands_str\"] = cp[\"pred_thousands\"].astype(str)\n",
    "cp[\"pred_hundreds_str\"] = cp[\"pred_hundreds\"].astype(str)\n",
    "cp[\"pred_tens_str\"] = cp[\"pred_tens\"].astype(str)\n",
    "cp[\"pred_ones_str\"] = cp[\"pred_ones\"].astype(str)\n",
    "cp[\"thousands_correct\"] = cp[\"pred_thousands_str\"] == cp[\"target_thousands\"].astype(str)\n",
    "cp[\"hundreds_correct\"] = cp[\"pred_hundreds_str\"] == cp[\"target_hundreds\"].astype(str)\n",
    "cp[\"tens_correct\"] = cp[\"pred_tens_str\"] == cp[\"target_tens\"].astype(str)\n",
    "cp[\"ones_correct\"] = cp[\"pred_ones_str\"] == cp[\"target_ones\"].astype(str)\n",
    "cp[\"high2_correct\"] = cp[\"thousands_correct\"] & cp[\"hundreds_correct\"]\n",
    "cp[\"low2_correct\"] = cp[\"tens_correct\"] & cp[\"ones_correct\"]\n",
    "cp[\"exact\"] = cp[\"high2_correct\"] & cp[\"low2_correct\"]\n",
    "\n",
    "thousands_c2_summary = cp[cp[\"suite\"] == \"true3_thousands_carry\"].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"seed\", \"c2\"]\n",
    ").agg(\n",
    "    n=(\"a\", \"size\"),\n",
    "    exact_rate=(\"exact\", \"mean\"),\n",
    "    high2_correct_rate=(\"high2_correct\", \"mean\"),\n",
    "    low2_correct_rate=(\"low2_correct\", \"mean\"),\n",
    "    thousands_correct_rate=(\"thousands_correct\", \"mean\"),\n",
    "    hundreds_correct_rate=(\"hundreds_correct\", \"mean\"),\n",
    "    tens_correct_rate=(\"tens_correct\", \"mean\"),\n",
    "    ones_correct_rate=(\"ones_correct\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_summary.to_csv(output_root / \"thousands_c2_summary.csv\", index=False)\n",
    "thousands_c2_mean_summary = thousands_c2_summary.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"c2\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "    exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "    high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "    high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "    low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "    low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "    thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "    hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "    tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "    ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_mean_summary.to_csv(output_root / \"thousands_c2_mean_summary.csv\", index=False)\n",
    "\n",
    "def classify_error(row):\n",
    "    if row[\"exact\"]:\n",
    "        return \"exact\"\n",
    "    parts = []\n",
    "    if not row[\"thousands_correct\"]:\n",
    "        parts.append(\"th\")\n",
    "    if not row[\"hundreds_correct\"]:\n",
    "        parts.append(\"h\")\n",
    "    if not row[\"tens_correct\"]:\n",
    "        parts.append(\"t\")\n",
    "    if not row[\"ones_correct\"]:\n",
    "        parts.append(\"o\")\n",
    "    return \"+\".join(parts)\n",
    "\n",
    "cp[\"error_pattern\"] = cp.apply(classify_error, axis=1)\n",
    "\n",
    "def try_int(x):\n",
    "    try:\n",
    "        return int(x)\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "cp[\"pred_tens_num\"] = cp[\"pred_tens_str\"].map(try_int)\n",
    "cp[\"target_tens_num\"] = cp[\"target_tens\"].astype(int)\n",
    "cp[\"tens_delta\"] = cp.apply(\n",
    "    lambda r: (r[\"pred_tens_num\"] - r[\"target_tens_num\"]) if r[\"pred_tens_num\"] is not None else np.nan,\n",
    "    axis=1,\n",
    ")\n",
    "\n",
    "residual_rows = []\n",
    "for (family, extra_data_kind, suite, seed), sub in cp[cp[\"suite\"].str.startswith(\"true3\")].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "):\n",
    "    mask = sub[\"high2_correct\"] & (~sub[\"exact\"])\n",
    "    sub2 = sub[mask].copy()\n",
    "    vc = sub2[\"error_pattern\"].value_counts(normalize=True)\n",
    "    tens_err = sub2[~sub2[\"tens_correct\"]].copy()\n",
    "    residual_rows.append({\n",
    "        \"family\": family,\n",
    "        \"extra_data_kind\": extra_data_kind,\n",
    "        \"suite\": suite,\n",
    "        \"seed\": seed,\n",
    "        \"n_high2correct_not_exact\": int(len(sub2)),\n",
    "        \"frac_t_only\": float(vc.get(\"t\", 0.0)),\n",
    "        \"frac_o_only\": float(vc.get(\"o\", 0.0)),\n",
    "        \"frac_t_plus_o\": float(vc.get(\"t+o\", 0.0)),\n",
    "        \"frac_tens_abs1\": float((tens_err[\"tens_delta\"].abs() == 1).mean()) if len(tens_err) else np.nan,\n",
    "    })\n",
    "residual_df = pd.DataFrame(residual_rows)\n",
    "residual_df.to_csv(output_root / \"residual_error_pattern_summary.csv\", index=False)\n",
    "residual_mean_df = residual_df.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    n_high2correct_not_exact_mean=(\"n_high2correct_not_exact\", \"mean\"),\n",
    "    frac_t_only_mean=(\"frac_t_only\", \"mean\"),\n",
    "    frac_o_only_mean=(\"frac_o_only\", \"mean\"),\n",
    "    frac_t_plus_o_mean=(\"frac_t_plus_o\", \"mean\"),\n",
    "    frac_tens_abs1_mean=(\"frac_tens_abs1\", \"mean\"),\n",
    ").reset_index()\n",
    "residual_mean_df.to_csv(output_root / \"residual_error_pattern_mean_summary.csv\", index=False)\n",
    "\n",
    "suite_mean_summary = suite_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_free_mean=(\"exact_free\", \"mean\"),\n",
    "    exact_free_std=(\"exact_free\", \"std\"),\n",
    "    exact_constrained_mean=(\"exact_constrained\", \"mean\"),\n",
    "    exact_constrained_std=(\"exact_constrained\", \"std\"),\n",
    "    parseable_free_mean=(\"parseable_free\", \"mean\"),\n",
    "    format_valid_free_mean=(\"format_valid_free\", \"mean\"),\n",
    "    pred_free_len_mean=(\"pred_free_len_mean\", \"mean\"),\n",
    "    teacher_token_accuracy_mean=(\"teacher_token_accuracy\", \"mean\"),\n",
    "    teacher_token_accuracy_std=(\"teacher_token_accuracy\", \"std\"),\n",
    ").reset_index()\n",
    "suite_mean_summary.to_csv(output_root / \"suite_mean_summary.csv\", index=False)\n",
    "\n",
    "readme = \"\"\"\\\n",
    "Results pack contents (Stage18 large-capacity conditional-binding bridge pack):\n",
    "- design_manifest.csv\n",
    "- probe_design_manifest.csv\n",
    "- probe_h0_preview.txt\n",
    "- probe_h1_preview.txt\n",
    "- probe_t1_preview.txt\n",
    "- probe_t1c2_1_preview.txt\n",
    "- bridge_preview.txt\n",
    "- thousands_c2_summary.csv\n",
    "- thousands_c2_mean_summary.csv\n",
    "- residual_error_pattern_summary.csv\n",
    "- residual_error_pattern_mean_summary.csv\n",
    "- absolute_position_role_aliasing.csv\n",
    "- absolute_position_support.csv\n",
    "- coupled_position_scheme.csv\n",
    "- manifest.csv\n",
    "- combined_summary.csv\n",
    "- suite_summary.csv\n",
    "- suite_mean_summary.csv\n",
    "- per_position_raw.csv\n",
    "- per_position_summary.csv\n",
    "- teacher_token_raw.csv\n",
    "- teacher_special_token_summary.csv\n",
    "- carry_probe_raw.csv\n",
    "- carry_probe_summary.csv\n",
    "- carry_probe_mean_summary.csv\n",
    "- recomposition_summary.csv\n",
    "- recomposition_mean_summary.csv\n",
    "- per-experiment folders with config / vocab / train_log / predictions / checkpoint\n",
    "\"\"\"\n",
    "(output_root / \"README_results.txt\").write_text(readme, encoding=\"utf-8\")\n",
    "\n",
    "# --- Human-readable summary for manuscript integration ---\n",
    "def infer_family_label(family_name: str) -> str:\n",
    "    if \"tailhigh\" in family_name:\n",
    "        return \"tailhigh\"\n",
    "    if \"highonly\" in family_name:\n",
    "        return \"highonly\"\n",
    "    if \"_tail_\" in family_name or family_name.endswith(\"_tail_large\") or family_name.endswith(\"_tail_small\"):\n",
    "        return \"tail\"\n",
    "    if \"ctrl3\" in family_name:\n",
    "        return \"ctrl3\"\n",
    "    return family_name\n",
    "\n",
    "def suite_pretty_name(suite_name: str) -> str:\n",
    "    mapping = {\n",
    "        \"true3_hundreds_no_incarry\": \"true3 no-incarry\",\n",
    "        \"true3_hundreds_with_incarry\": \"true3 with-incarry\",\n",
    "        \"true3_thousands_carry\": \"true3 thousands-carry\",\n",
    "    }\n",
    "    return mapping.get(suite_name, suite_name)\n",
    "\n",
    "suite_for_story = suite_mean_summary.copy()\n",
    "suite_for_story[\"label\"] = suite_for_story[\"family\"].map(infer_family_label)\n",
    "suite_for_story = suite_for_story[suite_for_story[\"suite\"].isin([\n",
    "    \"true3_hundreds_no_incarry\",\n",
    "    \"true3_hundreds_with_incarry\",\n",
    "    \"true3_thousands_carry\",\n",
    "])].copy()\n",
    "\n",
    "recomp_for_story = recomposition_mean_summary.copy()\n",
    "recomp_for_story[\"label\"] = recomp_for_story[\"family\"].map(infer_family_label)\n",
    "recomp_for_story = recomp_for_story[recomp_for_story[\"suite\"].isin([\n",
    "    \"true3_hundreds_no_incarry\",\n",
    "    \"true3_hundreds_with_incarry\",\n",
    "    \"true3_thousands_carry\",\n",
    "])].copy()\n",
    "\n",
    "family_order = [\"ctrl3\", \"highonly\", \"tail\", \"tailhigh\"]\n",
    "suite_order = [\n",
    "    \"true3_hundreds_no_incarry\",\n",
    "    \"true3_hundreds_with_incarry\",\n",
    "    \"true3_thousands_carry\",\n",
    "]\n",
    "\n",
    "def paired_wins(raw_df: pd.DataFrame, suite_name: str, metric: str, left: str, right: str) -> int:\n",
    "    sub = raw_df[raw_df[\"suite\"] == suite_name].copy()\n",
    "    sub[\"label\"] = sub[\"family\"].map(infer_family_label)\n",
    "    piv = sub[sub[\"label\"].isin([left, right])].pivot_table(\n",
    "        index=\"seed\", columns=\"label\", values=metric, aggfunc=\"first\"\n",
    "    )\n",
    "    piv = piv.dropna()\n",
    "    if left not in piv.columns or right not in piv.columns:\n",
    "        return 0\n",
    "    return int((piv[left] > piv[right]).sum())\n",
    "\n",
    "story_lines = []\n",
    "story_lines.append(\"# Stage18 large-capacity bridge summary\")\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"This run repeats the Stage18 conditional-binding ablation at the same capacity as the later tens-residual study (2-layer, width-32, 4-head).\")\n",
    "story_lines.append(\"The central question is whether the binding order ctrl3 / highonly / tail / tailhigh still holds once the model capacity is increased.\")\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"## Exact-match means on the three true-3-digit suites\")\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"| Suite | ctrl3 | highonly | tail | tailhigh | tailhigh - tail | tailhigh - ctrl3 | tailhigh wins vs tail (paired seeds) |\")\n",
    "story_lines.append(\"| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |\")\n",
    "\n",
    "for suite_name in suite_order:\n",
    "    sub = suite_for_story[suite_for_story[\"suite\"] == suite_name].copy()\n",
    "    exact_map = {row[\"label\"]: float(row[\"exact_free_mean\"]) for _, row in sub.iterrows()}\n",
    "    exact_tailhigh = exact_map.get(\"tailhigh\", np.nan)\n",
    "    exact_tail = exact_map.get(\"tail\", np.nan)\n",
    "    exact_ctrl3 = exact_map.get(\"ctrl3\", np.nan)\n",
    "    wins_tail = paired_wins(suite_df, suite_name, \"exact_free\", \"tailhigh\", \"tail\")\n",
    "    story_lines.append(\n",
    "        f\"| {suite_pretty_name(suite_name)} | \"\n",
    "        f\"{exact_map.get('ctrl3', np.nan):.3f} | {exact_map.get('highonly', np.nan):.3f} | \"\n",
    "        f\"{exact_map.get('tail', np.nan):.3f} | {exact_map.get('tailhigh', np.nan):.3f} | \"\n",
    "        f\"{(exact_tailhigh - exact_tail):+.3f} | {(exact_tailhigh - exact_ctrl3):+.3f} | {wins_tail}/{len(BASE_SEEDS)} |\"\n",
    "    )\n",
    "\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"## Recomposition metric: P(exact | high2 correct)\")\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"| Suite | ctrl3 | highonly | tail | tailhigh | tailhigh - tail | tailhigh - ctrl3 | tailhigh wins vs tail (paired seeds) |\")\n",
    "story_lines.append(\"| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |\")\n",
    "\n",
    "for suite_name in suite_order:\n",
    "    sub = recomp_for_story[recomp_for_story[\"suite\"] == suite_name].copy()\n",
    "    recomp_map = {row[\"label\"]: float(row[\"exact_given_high2_mean\"]) for _, row in sub.iterrows()}\n",
    "    recomp_tailhigh = recomp_map.get(\"tailhigh\", np.nan)\n",
    "    recomp_tail = recomp_map.get(\"tail\", np.nan)\n",
    "    recomp_ctrl3 = recomp_map.get(\"ctrl3\", np.nan)\n",
    "    wins_tail = paired_wins(recomposition_df, suite_name, \"exact_given_high2_rate\", \"tailhigh\", \"tail\")\n",
    "    story_lines.append(\n",
    "        f\"| {suite_pretty_name(suite_name)} | \"\n",
    "        f\"{recomp_map.get('ctrl3', np.nan):.3f} | {recomp_map.get('highonly', np.nan):.3f} | \"\n",
    "        f\"{recomp_map.get('tail', np.nan):.3f} | {recomp_map.get('tailhigh', np.nan):.3f} | \"\n",
    "        f\"{(recomp_tailhigh - recomp_tail):+.3f} | {(recomp_tailhigh - recomp_ctrl3):+.3f} | {wins_tail}/{len(BASE_SEEDS)} |\"\n",
    "    )\n",
    "\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"## Plain-language interpretation\")\n",
    "story_lines.append(\"\")\n",
    "# determine overall ordering count\n",
    "ordered_exact = 0\n",
    "ordered_recomp = 0\n",
    "for suite_name in suite_order:\n",
    "    em = {row[\"label\"]: float(row[\"exact_free_mean\"]) for _, row in suite_for_story[suite_for_story[\"suite\"] == suite_name].iterrows()}\n",
    "    rm = {row[\"label\"]: float(row[\"exact_given_high2_mean\"]) for _, row in recomp_for_story[recomp_for_story[\"suite\"] == suite_name].iterrows()}\n",
    "    if em.get(\"tailhigh\", -1e9) > em.get(\"tail\", -1e9) and em.get(\"tail\", -1e9) > max(em.get(\"ctrl3\", -1e9), em.get(\"highonly\", -1e9)):\n",
    "        ordered_exact += 1\n",
    "    if rm.get(\"tailhigh\", -1e9) > rm.get(\"tail\", -1e9) and rm.get(\"tail\", -1e9) > max(rm.get(\"ctrl3\", -1e9), rm.get(\"highonly\", -1e9)):\n",
    "        ordered_recomp += 1\n",
    "\n",
    "story_lines.append(\n",
    "    f\"- Tailhigh > tail > max(ctrl3, highonly) holds on exact match in {ordered_exact}/{len(suite_order)} true-3-digit suites.\"\n",
    ")\n",
    "story_lines.append(\n",
    "    f\"- The same ordering holds on P(exact | high2 correct) in {ordered_recomp}/{len(suite_order)} suites.\"\n",
    ")\n",
    "\n",
    "if len(residual_mean_df):\n",
    "    residual_story = residual_mean_df.copy()\n",
    "    residual_story[\"label\"] = residual_story[\"family\"].map(infer_family_label)\n",
    "    residual_story = residual_story[residual_story[\"label\"] == \"tailhigh\"]\n",
    "    if len(residual_story):\n",
    "        mean_t_only = float(residual_story[\"frac_t_only_mean\"].mean())\n",
    "        mean_t_abs1 = float(residual_story[\"frac_tens_abs1_mean\"].mean())\n",
    "        story_lines.append(\n",
    "            f\"- Under tailhigh, the remaining high2-correct but not-exact errors are still mostly tens-only (mean fraction {mean_t_only:.3f}),\"\n",
    "            f\" and the tens error is often one digit in magnitude (mean |Δtens|=1 fraction {mean_t_abs1:.3f}).\"\n",
    "        )\n",
    "\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\"## Recommended manuscript update if the ordering is clean\")\n",
    "story_lines.append(\"\")\n",
    "story_lines.append(\n",
    "    \"If tailhigh again dominates at this larger capacity, the paper can say that the conditional-binding story is not confined to the analytic 1-layer sandbox: the same ordering reappears at the 2-layer, width-32 capacity that supports the later tens-residual study.\"\n",
    ")\n",
    "\n",
    "human_summary_path = output_root / \"human_readable_summary.md\"\n",
    "human_summary_path.write_text(\"\\n\".join(story_lines) + \"\\n\", encoding=\"utf-8\")\n",
    "\n",
    "key_claim_rows = []\n",
    "for suite_name in suite_order:\n",
    "    em = suite_for_story[suite_for_story[\"suite\"] == suite_name].copy()\n",
    "    rm = recomp_for_story[recomp_for_story[\"suite\"] == suite_name].copy()\n",
    "    em_map = {row[\"label\"]: float(row[\"exact_free_mean\"]) for _, row in em.iterrows()}\n",
    "    rm_map = {row[\"label\"]: float(row[\"exact_given_high2_mean\"]) for _, row in rm.iterrows()}\n",
    "    key_claim_rows.append({\n",
    "        \"suite\": suite_name,\n",
    "        \"suite_pretty\": suite_pretty_name(suite_name),\n",
    "        \"ctrl3_exact\": em_map.get(\"ctrl3\", np.nan),\n",
    "        \"highonly_exact\": em_map.get(\"highonly\", np.nan),\n",
    "        \"tail_exact\": em_map.get(\"tail\", np.nan),\n",
    "        \"tailhigh_exact\": em_map.get(\"tailhigh\", np.nan),\n",
    "        \"tailhigh_minus_tail_exact\": em_map.get(\"tailhigh\", np.nan) - em_map.get(\"tail\", np.nan),\n",
    "        \"tailhigh_minus_ctrl3_exact\": em_map.get(\"tailhigh\", np.nan) - em_map.get(\"ctrl3\", np.nan),\n",
    "        \"tailhigh_vs_tail_exact_wins\": paired_wins(suite_df, suite_name, \"exact_free\", \"tailhigh\", \"tail\"),\n",
    "        \"ctrl3_recomp\": rm_map.get(\"ctrl3\", np.nan),\n",
    "        \"highonly_recomp\": rm_map.get(\"highonly\", np.nan),\n",
    "        \"tail_recomp\": rm_map.get(\"tail\", np.nan),\n",
    "        \"tailhigh_recomp\": rm_map.get(\"tailhigh\", np.nan),\n",
    "        \"tailhigh_minus_tail_recomp\": rm_map.get(\"tailhigh\", np.nan) - rm_map.get(\"tail\", np.nan),\n",
    "        \"tailhigh_minus_ctrl3_recomp\": rm_map.get(\"tailhigh\", np.nan) - rm_map.get(\"ctrl3\", np.nan),\n",
    "        \"tailhigh_vs_tail_recomp_wins\": paired_wins(recomposition_df, suite_name, \"exact_given_high2_rate\", \"tailhigh\", \"tail\"),\n",
    "    })\n",
    "pd.DataFrame(key_claim_rows).to_csv(output_root / \"key_claims_largebridge.csv\", index=False)\n",
    "\n",
    "# zip\n",
    "zip_path = output_root.with_suffix(\".zip\")\n",
    "if zip_path.exists():\n",
    "    zip_path.unlink()\n",
    "\n",
    "with zipfile.ZipFile(zip_path, \"w\", zipfile.ZIP_DEFLATED) as zf:\n",
    "    for path in output_root.rglob(\"*\"):\n",
    "        zf.write(path, path.as_posix())\n",
    "\n",
    "print(\"done\")\n",
    "print(\"output_root:\", output_root.resolve())\n",
    "print(\"zip:\", zip_path.resolve())\n",
    "print(pd.read_csv(output_root / \"suite_mean_summary.csv\"))\n",
    "print(\"human summary:\", human_summary_path.resolve())\n",
    "\n",
    "if AUTO_DOWNLOAD_ZIP:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "        files.download(str(zip_path))\n",
    "    except Exception as e:\n",
    "        print(\"auto-download skipped:\", repr(e))\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": [],
   "gpuType": "A100"
  },
  "language_info": {
   "name": "python"
  },
  "accelerator": "GPU",
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/05_tens_residual_confirmation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2c94b73b",
   "metadata": {},
   "source": [
    "# Late-stage tens-residual confirmation (10 seeds)\n",
    "\n",
    "This standalone notebook provides the reader-facing late-stage confirmation code for the final residual analysis in the paper. It compares the three late-stage families used in the manuscript in a single 10-seed run.\n",
    "\n",
    "Upload **this notebook only** to Google Colab, enable a GPU, and run all cells. No extra `.py` files or archives are required.\n",
    "\n",
    "Compared families:\n",
    "\n",
    "- **ctrl4**: matched late-stage control\n",
    "- **tensboundary**: boundary-aware tens repair\n",
    "- **tenspolarity**: carry-conditioned sign-aware tens repair\n",
    "\n",
    "Primary question:\n",
    "\n",
    "After layout, carry semantics, and conditional recomposition have largely been repaired, does the remaining error concentrate into a carry-conditioned tens residual, and does the sign-aware repair reduce that residual most effectively on the hardest thousands-carry cases?\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ec77313",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ====== Basic configuration ======\n",
    "RUN_PROFILE = \"tens_residual_confirmation_10seed\"\n",
    "OUTPUT_ROOT = \"results_tens_residual_confirmation\"\n",
    "AUTO_DOWNLOAD_ZIP = True\n",
    "FORCE_CLEAN_OUTPUT_ROOT = True\n",
    "SAVE_MODEL_STATE = False\n",
    "\n",
    "# Default hyperparameters\n",
    "TARGET_EPOCH_EQUIV = 128.0   # Match the effective number of epochs across families\n",
    "BATCH_SIZE = 256\n",
    "LEARNING_RATE = 3e-3\n",
    "WEIGHT_DECAY = 0.0\n",
    "EVAL_N_PER_SUITE = 1000\n",
    "BASE_SEEDS = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9]\n",
    "\n",
    "CAPACITY_SPECS = [\n",
    "    {\"capacity_label\": \"large\", \"n_layer\": 2, \"n_embd\": 32, \"n_head\": 4},\n",
    "]\n",
    "\n",
    "print({\n",
    "    \"RUN_PROFILE\": RUN_PROFILE,\n",
    "    \"OUTPUT_ROOT\": OUTPUT_ROOT,\n",
    "    \"SAVE_MODEL_STATE\": SAVE_MODEL_STATE,\n",
    "    \"TARGET_EPOCH_EQUIV\": TARGET_EPOCH_EQUIV,\n",
    "    \"BATCH_SIZE\": BATCH_SIZE,\n",
    "    \"LEARNING_RATE\": LEARNING_RATE,\n",
    "    \"WEIGHT_DECAY\": WEIGHT_DECAY,\n",
    "    \"EVAL_N_PER_SUITE\": EVAL_N_PER_SUITE,\n",
    "    \"BASE_SEEDS\": BASE_SEEDS,\n",
    "    \"CAPACITY_SPECS\": CAPACITY_SPECS,\n",
    "})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4dffb25b",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "from __future__ import annotations\n",
    "\n",
    "import json\n",
    "import math\n",
    "import os\n",
    "import random\n",
    "import shutil\n",
    "import time\n",
    "import zipfile\n",
    "from pathlib import Path\n",
    "from typing import Dict, List, Optional\n",
    "\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import torch\n",
    "import torch.nn as nn\n",
    "import torch.nn.functional as F\n",
    "\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "print(\"device:\", device)\n",
    "if device == \"cuda\":\n",
    "    print(\"gpu:\", torch.cuda.get_device_name(0))\n",
    "\n",
    "\n",
    "# ====== Data generation ======\n",
    "\n",
    "def format_addition_doc(\n",
    "    a: int,\n",
    "    b: int,\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    ") -> str:\n",
    "    sa = str(a).zfill(width_in)\n",
    "    sb = str(b).zfill(width_in)\n",
    "    sy = str(a + b).zfill(width_out)\n",
    "    return f\"{sa}+{sb}={sy}\"\n",
    "\n",
    "\n",
    "def required_block_size(width_in: int) -> int:\n",
    "    width_out = width_in + 1\n",
    "    docs = [\n",
    "        format_addition_doc(0, 0, width_in=width_in, width_out=width_out),\n",
    "        format_addition_doc(10**width_in - 1, 10**width_in - 1, width_in=width_in, width_out=width_out),\n",
    "    ]\n",
    "    return max(len(doc) for doc in docs) + 1\n",
    "\n",
    "\n",
    "def build_full_train_docs_2digit() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=2, width_out=3))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_full_train_docs_3digit_lowrange() -> List[str]:\n",
    "    docs = []\n",
    "    for a in range(100):\n",
    "        for b in range(100):\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "PROBE_EXTRA_DOCS = 2000\n",
    "STAGE12_EXTRA_DOCS = 2000\n",
    "\n",
    "LOWPATTERNS_H0 = [(0, 0), (12, 23), (24, 35), (41, 18)]   # c2 = 0, c3 = 0\n",
    "LOWPATTERNS_H1 = [(90, 10), (47, 53), (58, 42), (99, 1)]  # c2 = 1, c3 = 0\n",
    "LOWPATTERNS_T1 = LOWPATTERNS_H0                           # isolate c3 = 1 from hundreds only\n",
    "\n",
    "def cycle_docs_to_total(docs: List[str], total: int) -> List[str]:\n",
    "    if len(docs) == 0:\n",
    "        return []\n",
    "    out = []\n",
    "    i = 0\n",
    "    while len(out) < total:\n",
    "        out.append(docs[i % len(docs)])\n",
    "        i += 1\n",
    "    return out\n",
    "\n",
    "\n",
    "def build_probe_h0_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb == 0 or ha + hb > 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H0:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_h1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb > 8:\n",
    "                continue\n",
    "            if ha == 0 and hb == 0:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 0:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "def build_probe_t1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 10:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_T1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 0 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "\n",
    "def build_ctrl_dup_docs(total: int = PROBE_EXTRA_DOCS, seed: int = 777) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_ctrl2_docs(total: int = STAGE12_EXTRA_DOCS, seed: int = 1707) -> List[str]:\n",
    "    rnd = random.Random(seed)\n",
    "    base = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    return [base[rnd.randrange(len(base))] for _ in range(total)]\n",
    "\n",
    "\n",
    "def build_probe_t1c2_1_unique_docs() -> List[str]:\n",
    "    docs = []\n",
    "    for ha in range(10):\n",
    "        for hb in range(10):\n",
    "            if ha + hb < 9:\n",
    "                continue\n",
    "            for la, lb in LOWPATTERNS_H1:\n",
    "                a = 100 * ha + la\n",
    "                b = 100 * hb + lb\n",
    "                if a < 100 and b < 100:\n",
    "                    continue\n",
    "                c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "                if c2 != 1 or c3 != 1:\n",
    "                    continue\n",
    "                docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return sorted(set(docs))\n",
    "\n",
    "\n",
    "A_ORDER = [((137 * i) + 53) % 1000 for i in range(1000)]\n",
    "B_ORDER = [((353 * i) + 97) % 1000 for i in range(1000)]\n",
    "\n",
    "\n",
    "def collect_bridge_docs(\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    "    bucket_mode: str = \"low2_c1\",\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "                continue\n",
    "            if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "                continue\n",
    "\n",
    "            low2 = (a + b) % 100\n",
    "            if bucket_mode == \"low2_c1\":\n",
    "                bucket = (low2, c1)\n",
    "            elif bucket_mode == \"low2_c2\":\n",
    "                bucket = (low2, c2)\n",
    "            else:\n",
    "                raise ValueError(bucket_mode)\n",
    "\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_bridge_unique_docs() -> List[str]:\n",
    "    h0 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=0,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    h1 = collect_bridge_docs(\n",
    "        incoming_carry_to_hundreds=1,\n",
    "        carryout_from_hundreds=0,\n",
    "        bucket_mode=\"low2_c1\",\n",
    "    )\n",
    "    t1 = collect_bridge_docs(\n",
    "        carryout_from_hundreds=1,\n",
    "        bucket_mode=\"low2_c2\",\n",
    "    )\n",
    "    return sorted(set(h0 + h1 + t1))\n",
    "\n",
    "\n",
    "def collect_tail_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tail_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tail_docs(require_corner=True)))\n",
    "\n",
    "def collect_tailhigh_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tailhigh_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def build_tailhighcorner_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tailhigh_docs(require_corner=True)))\n",
    "\n",
    "\n",
    "def collect_highonly_docs(\n",
    "    *,\n",
    "    require_corner: bool = False,\n",
    ") -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            if require_corner and not (c2 == 1 or c3 == 1):\n",
    "                continue\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_highonly_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_highonly_docs(require_corner=False)))\n",
    "\n",
    "\n",
    "def collect_tensboundary_docs() -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            if tens_out not in {0, 1, 8, 9}:\n",
    "                continue\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tensboundary_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tensboundary_docs()))\n",
    "\n",
    "\n",
    "def collect_tenspolarity_docs() -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            if c2 == 0:\n",
    "                if tens_out not in {8, 9}:\n",
    "                    continue\n",
    "            else:\n",
    "                if tens_out not in {0, 1, 2}:\n",
    "                    continue\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tenspolarity_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tenspolarity_docs()))\n",
    "\n",
    "\n",
    "def collect_tenssignedboundary_docs() -> List[str]:\n",
    "    docs = []\n",
    "    seen = set()\n",
    "    for a in A_ORDER:\n",
    "        for b in B_ORDER:\n",
    "            if a < 100 and b < 100:\n",
    "                continue\n",
    "            c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "            total = a + b\n",
    "            thousands_out = (total // 1000) % 10\n",
    "            hundreds_out = (total // 100) % 10\n",
    "            tens_out = (total // 10) % 10\n",
    "            ones_out = total % 10\n",
    "            if c2 == 0:\n",
    "                if tens_out not in {8, 9}:\n",
    "                    continue\n",
    "            else:\n",
    "                if tens_out not in {0, 1}:\n",
    "                    continue\n",
    "            bucket = (thousands_out, hundreds_out, c1, c2, c3, tens_out, ones_out)\n",
    "            if bucket in seen:\n",
    "                continue\n",
    "            seen.add(bucket)\n",
    "            docs.append(format_addition_doc(a, b, width_in=3, width_out=4))\n",
    "    return docs\n",
    "\n",
    "\n",
    "def build_tenssignedboundary_unique_docs() -> List[str]:\n",
    "    return sorted(set(collect_tenssignedboundary_docs()))\n",
    "\n",
    "\n",
    "def build_probe_pack(kind: str, total: int = PROBE_EXTRA_DOCS) -> List[str]:\n",
    "    if kind == \"ctrl_dup\":\n",
    "        return build_ctrl_dup_docs(total=total)\n",
    "    if kind == \"probe_h0\":\n",
    "        return cycle_docs_to_total(build_probe_h0_unique_docs(), total)\n",
    "    if kind == \"probe_h1\":\n",
    "        return cycle_docs_to_total(build_probe_h1_unique_docs(), total)\n",
    "    if kind == \"probe_t1\":\n",
    "        return cycle_docs_to_total(build_probe_t1_unique_docs(), total)\n",
    "    if kind == \"probe_all\":\n",
    "        h0 = cycle_docs_to_total(build_probe_h0_unique_docs(), total // 3)\n",
    "        h1 = cycle_docs_to_total(build_probe_h1_unique_docs(), total // 3)\n",
    "        t1 = cycle_docs_to_total(build_probe_t1_unique_docs(), total - 2 * (total // 3))\n",
    "        return h0 + h1 + t1\n",
    "    if kind == \"ctrl2\":\n",
    "        return build_ctrl2_docs(total=total)\n",
    "    if kind == \"probe_t1c2_1\":\n",
    "        return cycle_docs_to_total(build_probe_t1c2_1_unique_docs(), total)\n",
    "    if kind == \"bridge\":\n",
    "        return cycle_docs_to_total(build_bridge_unique_docs(), total)\n",
    "    if kind == \"tail\":\n",
    "        return cycle_docs_to_total(build_tail_unique_docs(), total)\n",
    "    if kind == \"tailcorner\":\n",
    "        return cycle_docs_to_total(build_tailcorner_unique_docs(), total)\n",
    "    if kind == \"tailhigh\":\n",
    "        return cycle_docs_to_total(build_tailhigh_unique_docs(), total)\n",
    "    if kind == \"highonly\":\n",
    "        return cycle_docs_to_total(build_highonly_unique_docs(), total)\n",
    "    if kind == \"tailhighcorner\":\n",
    "        return cycle_docs_to_total(build_tailhighcorner_unique_docs(), total)\n",
    "    if kind == \"tensboundary\":\n",
    "        return cycle_docs_to_total(build_tensboundary_unique_docs(), total)\n",
    "    if kind == \"tenspolarity\":\n",
    "        return cycle_docs_to_total(build_tenspolarity_unique_docs(), total)\n",
    "    if kind == \"tenssignedboundary\":\n",
    "        return cycle_docs_to_total(build_tenssignedboundary_unique_docs(), total)\n",
    "    return []\n",
    "\n",
    "\n",
    "\n",
    "def sample_pairs_2digit(n: int, seed: int) -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    return [(rnd.randrange(100), rnd.randrange(100)) for _ in range(n)]\n",
    "\n",
    "\n",
    "def carry_vector_n_digits(a: int, b: int, n_digits: int) -> tuple[int, ...]:\n",
    "    c = 0\n",
    "    vec = []\n",
    "    for i in range(n_digits):\n",
    "        da = (a // (10 ** i)) % 10\n",
    "        db = (b // (10 ** i)) % 10\n",
    "        total = da + db + c\n",
    "        c = 1 if total >= 10 else 0\n",
    "        vec.append(c)\n",
    "    return tuple(vec)\n",
    "\n",
    "\n",
    "def sample_pairs_true_3digit_conditioned(\n",
    "    n: int,\n",
    "    seed: int,\n",
    "    *,\n",
    "    incoming_carry_to_hundreds: Optional[int] = None,\n",
    "    carryout_from_hundreds: Optional[int] = None,\n",
    ") -> List[tuple[int, int]]:\n",
    "    rnd = random.Random(seed)\n",
    "    rows = []\n",
    "    while len(rows) < n:\n",
    "        a = rnd.randrange(1000)\n",
    "        b = rnd.randrange(1000)\n",
    "        if a < 100 and b < 100:\n",
    "            continue\n",
    "        c1, c2, c3 = carry_vector_n_digits(a, b, 3)\n",
    "        if incoming_carry_to_hundreds is not None and c2 != incoming_carry_to_hundreds:\n",
    "            continue\n",
    "        if carryout_from_hundreds is not None and c3 != carryout_from_hundreds:\n",
    "            continue\n",
    "        rows.append((a, b))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_eval_rows_from_pairs(\n",
    "    pairs: List[tuple[int, int]],\n",
    "    *,\n",
    "    width_in: int,\n",
    "    width_out: int,\n",
    "    suite: str,\n",
    ") -> List[dict]:\n",
    "    rows = []\n",
    "    for a, b in pairs:\n",
    "        doc = format_addition_doc(a, b, width_in=width_in, width_out=width_out)\n",
    "        prefix, target = doc.split(\"=\")\n",
    "        rows.append({\n",
    "            \"suite\": suite,\n",
    "            \"a\": a,\n",
    "            \"b\": b,\n",
    "            \"doc\": doc,\n",
    "            \"prefix\": prefix + \"=\",\n",
    "            \"target\": target,\n",
    "            \"y\": a + b,\n",
    "            \"width_in\": width_in,\n",
    "            \"width_out\": width_out,\n",
    "            \"style\": \"zero_pad\",\n",
    "        })\n",
    "    return rows\n",
    "\n",
    "\n",
    "def build_abs_position_role_aliasing_table():\n",
    "    def role_table(width_in: int):\n",
    "        roles = [(\"BOS\", 0)]\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"a_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"+\", len(roles)))\n",
    "        for i in range(width_in):\n",
    "            roles.append((f\"b_{width_in - 1 - i}\", len(roles)))\n",
    "        roles.append((\"=\", len(roles)))\n",
    "        width_out = width_in + 1\n",
    "        for i in range(width_out):\n",
    "            roles.append((f\"y_{width_out - 1 - i}\", len(roles)))\n",
    "        return pd.DataFrame(roles, columns=[\"role\", \"abs_pos\"])\n",
    "\n",
    "    train2 = role_table(2)\n",
    "    low3 = role_table(3)\n",
    "    rows = []\n",
    "    max_pos = max(train2[\"abs_pos\"].max(), low3[\"abs_pos\"].max())\n",
    "    for p in range(max_pos + 1):\n",
    "        tr = train2.loc[train2[\"abs_pos\"] == p, \"role\"]\n",
    "        te = low3.loc[low3[\"abs_pos\"] == p, \"role\"]\n",
    "        tr_role = tr.iloc[0] if len(tr) else \"(unused/masked)\"\n",
    "        te_role = te.iloc[0] if len(te) else \"(unused)\"\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"train_full2_role\": tr_role,\n",
    "            \"test_lowrange3_role\": te_role,\n",
    "            \"full2_supervision\": \"yes\" if tr_role != \"(unused/masked)\" else \"no\",\n",
    "            \"role_shift_type\": \"same\" if tr_role == te_role else (\"unseen_in_full2\" if tr_role == \"(unused/masked)\" else \"changed\"),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_abs_position_support_table():\n",
    "    rows = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))\n",
    "    for p in range(block_size):\n",
    "        rows.append({\n",
    "            \"abs_pos\": p,\n",
    "            \"supervised_in_full2\": int(p <= 9),\n",
    "            \"supervised_in_mixedlayout_abspos\": int(p <= 12),\n",
    "            \"note\": (\n",
    "                \"used_by_2digit_train\" if p <= 9 else\n",
    "                (\"unused_in_full2_but_used_by_3digit_layout\" if p <= 12 else \"outside_position_block\")\n",
    "            ),\n",
    "        })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "def build_coupled_position_scheme_table():\n",
    "    rows = [\n",
    "        {\"pos_id\": 0, \"semantic\": \"BOS\"},\n",
    "        {\"pos_id\": 1, \"semantic\": \"+\"},\n",
    "        {\"pos_id\": 2, \"semantic\": \"=\"},\n",
    "        {\"pos_id\": 3, \"semantic\": \"digit_sig_0 (ones)\"},\n",
    "        {\"pos_id\": 4, \"semantic\": \"digit_sig_1 (tens)\"},\n",
    "        {\"pos_id\": 5, \"semantic\": \"digit_sig_2 (hundreds)\"},\n",
    "        {\"pos_id\": 6, \"semantic\": \"digit_sig_3 (thousands)\"},\n",
    "    ]\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING = build_abs_position_role_aliasing_table()\n",
    "ABS_POSITION_SUPPORT = build_abs_position_support_table()\n",
    "COUPLED_POSITION_SCHEME = build_coupled_position_scheme_table()\n",
    "\n",
    "print(ABS_POSITION_ROLE_ALIASING)\n",
    "print(COUPLED_POSITION_SCHEME)\n",
    "\n",
    "\n",
    "# ====== Position IDs ======\n",
    "\n",
    "def coupled_pos_ids_from_text(text: str) -> List[int]:\n",
    "    # ids are computed on [BOS] + text\n",
    "    # output digit ids use the FULL expected output width (= input width + 1),\n",
    "    # so partial generation remains stable.\n",
    "    if \"+\" not in text:\n",
    "        raise ValueError(f\"invalid text (missing +): {text}\")\n",
    "    if \"=\" in text:\n",
    "        left, right = text.split(\"=\", 1)\n",
    "    else:\n",
    "        left, right = text, \"\"\n",
    "    a, b = left.split(\"+\", 1)\n",
    "    width_in = len(a)\n",
    "    width_out = width_in + 1\n",
    "\n",
    "    ids = [0]  # BOS\n",
    "    for i, _ch in enumerate(a):\n",
    "        sig = len(a) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    ids.append(1)  # plus\n",
    "    for i, _ch in enumerate(b):\n",
    "        sig = len(b) - 1 - i\n",
    "        ids.append(3 + sig)\n",
    "    if \"=\" in text:\n",
    "        ids.append(2)  # equals\n",
    "        for i, _ch in enumerate(right):\n",
    "            sig = width_out - 1 - i\n",
    "            ids.append(3 + sig)\n",
    "    return ids\n",
    "\n",
    "\n",
    "# ====== Model ======\n",
    "\n",
    "class RMSNorm(nn.Module):\n",
    "    def __init__(self, dim: int, eps: float = 1e-5):\n",
    "        super().__init__()\n",
    "        self.eps = eps\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        return x * torch.rsqrt(x.pow(2).mean(dim=-1, keepdim=True) + self.eps)\n",
    "\n",
    "\n",
    "class Block(nn.Module):\n",
    "    def __init__(self, n_embd: int, n_head: int, block_size: int):\n",
    "        super().__init__()\n",
    "        assert n_embd % n_head == 0\n",
    "        self.n_head = n_head\n",
    "        self.head_dim = n_embd // n_head\n",
    "        self.block_size = block_size\n",
    "\n",
    "        self.attn_norm = RMSNorm(n_embd)\n",
    "        self.wq = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wk = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wv = nn.Linear(n_embd, n_embd, bias=False)\n",
    "        self.wo = nn.Linear(n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.mlp_norm = RMSNorm(n_embd)\n",
    "        self.fc1 = nn.Linear(n_embd, 4 * n_embd, bias=False)\n",
    "        self.fc2 = nn.Linear(4 * n_embd, n_embd, bias=False)\n",
    "\n",
    "        self.register_buffer(\"mask\", torch.tril(torch.ones(block_size, block_size, dtype=torch.bool)))\n",
    "\n",
    "    def forward(self, x: torch.Tensor) -> torch.Tensor:\n",
    "        B, T, C = x.shape\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.attn_norm(x)\n",
    "        q = self.wq(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        k = self.wk(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "        v = self.wv(xn).view(B, T, self.n_head, self.head_dim).transpose(1, 2)\n",
    "\n",
    "        att = (q @ k.transpose(-2, -1)) / math.sqrt(self.head_dim)\n",
    "        att = att.masked_fill(~self.mask[:T, :T], float(\"-inf\"))\n",
    "        att = F.softmax(att, dim=-1)\n",
    "\n",
    "        y = (att @ v).transpose(1, 2).contiguous().view(B, T, C)\n",
    "        y = self.wo(y)\n",
    "        x = x_res + y\n",
    "\n",
    "        x_res = x\n",
    "        xn = self.mlp_norm(x)\n",
    "        y = self.fc2(F.relu(self.fc1(xn)))\n",
    "        x = x_res + y\n",
    "        return x\n",
    "\n",
    "\n",
    "class TinyAbsPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.wpe = nn.Embedding(block_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        B, T = idx.shape\n",
    "        pos = torch.arange(T, device=idx.device)[None, :]\n",
    "        x = self.wte(idx) + self.wpe(pos)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyNoPE(nn.Module):\n",
    "    def __init__(self, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "class TinyCoupledSigPos(nn.Module):\n",
    "    def __init__(self, vocab_size: int, pos_vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "        super().__init__()\n",
    "        self.block_size = block_size\n",
    "        self.wte = nn.Embedding(vocab_size, n_embd)\n",
    "        self.pte = nn.Embedding(pos_vocab_size, n_embd)\n",
    "        self.in_norm = RMSNorm(n_embd)\n",
    "        self.blocks = nn.ModuleList([Block(n_embd, n_head, block_size) for _ in range(n_layer)])\n",
    "        self.lm_head = nn.Linear(n_embd, vocab_size, bias=False)\n",
    "\n",
    "    def forward(self, idx: torch.Tensor, pos_ids: torch.Tensor) -> torch.Tensor:\n",
    "        x = self.wte(idx) + self.pte(pos_ids)\n",
    "        x = self.in_norm(x)\n",
    "        for block in self.blocks:\n",
    "            x = block(x)\n",
    "        return self.lm_head(x)\n",
    "\n",
    "\n",
    "POS_VOCAB_SIZE_COUPLED = int(COUPLED_POSITION_SCHEME[\"pos_id\"].max()) + 1\n",
    "\n",
    "\n",
    "# ====== Tokenization / tensorization ======\n",
    "\n",
    "def build_vocab(docs: List[str]):\n",
    "    uchars = sorted(set(\"\".join(docs)))\n",
    "    stoi = {ch: i for i, ch in enumerate(uchars)}\n",
    "    itos = {i: ch for ch, i in stoi.items()}\n",
    "    BOS = len(uchars)\n",
    "    vocab_size = len(uchars) + 1\n",
    "    return uchars, stoi, itos, BOS, vocab_size\n",
    "\n",
    "\n",
    "def docs_to_tensors(docs: List[str], stoi: Dict[str, int], BOS: int, block_size: int, model_kind: str):\n",
    "    xs, ys, ps = [], [], []\n",
    "    for doc in docs:\n",
    "        tokens = [BOS] + [stoi[ch] for ch in doc] + [BOS]\n",
    "        x = tokens[:-1]\n",
    "        y = tokens[1:]\n",
    "\n",
    "        if model_kind == \"coupled_sig\":\n",
    "            p = coupled_pos_ids_from_text(doc)\n",
    "            assert len(p) == len(x), (doc, len(p), len(x))\n",
    "        else:\n",
    "            p = [0] * len(x)\n",
    "\n",
    "        if len(x) > block_size:\n",
    "            x = x[:block_size]\n",
    "            y = y[:block_size]\n",
    "            p = p[:block_size]\n",
    "\n",
    "        pad = block_size - len(x)\n",
    "        x = x + [BOS] * pad\n",
    "        y = y + [-100] * pad\n",
    "        p = p + [0] * pad\n",
    "\n",
    "        xs.append(x)\n",
    "        ys.append(y)\n",
    "        ps.append(p)\n",
    "\n",
    "    return (\n",
    "        torch.tensor(xs, dtype=torch.long),\n",
    "        torch.tensor(ys, dtype=torch.long),\n",
    "        torch.tensor(ps, dtype=torch.long),\n",
    "    )\n",
    "\n",
    "\n",
    "def set_global_seed(seed: int):\n",
    "    random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.manual_seed_all(seed)\n",
    "\n",
    "\n",
    "# ====== train / eval ======\n",
    "\n",
    "def build_model(model_kind: str, vocab_size: int, block_size: int, n_layer: int, n_embd: int, n_head: int):\n",
    "    if model_kind == \"abspos\":\n",
    "        return TinyAbsPos(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"nope\":\n",
    "        return TinyNoPE(vocab_size, block_size, n_layer, n_embd, n_head)\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        return TinyCoupledSigPos(vocab_size, POS_VOCAB_SIZE_COUPLED, block_size, n_layer, n_embd, n_head)\n",
    "    raise ValueError(model_kind)\n",
    "\n",
    "\n",
    "def model_forward(model_kind: str, model: nn.Module, idx: torch.Tensor, pos_ids: Optional[torch.Tensor] = None) -> torch.Tensor:\n",
    "    if model_kind == \"coupled_sig\":\n",
    "        assert pos_ids is not None\n",
    "        return model(idx, pos_ids)\n",
    "    return model(idx)\n",
    "\n",
    "\n",
    "def sample_batch(xs: torch.Tensor, ys: torch.Tensor, ps: torch.Tensor, batch_size: int, device: str):\n",
    "    idx = torch.randint(low=0, high=len(xs), size=(batch_size,))\n",
    "    return xs[idx].to(device), ys[idx].to(device), ps[idx].to(device)\n",
    "\n",
    "\n",
    "def current_pos_tensor_for_text(text: str, model_kind: str, device: str):\n",
    "    if model_kind != \"coupled_sig\":\n",
    "        return None\n",
    "    pos_ids = coupled_pos_ids_from_text(text)\n",
    "    return torch.tensor(pos_ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "\n",
    "\n",
    "def greedy_generate_free(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, max_new_tokens: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(max_new_tokens):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            if token_id == BOS:\n",
    "                break\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def greedy_generate_digits_fixedlen(model_kind, model, prefix: str, stoi, itos, BOS: int, block_size: int, device: str, exact_len: int):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    digit_token_ids = [stoi[str(i)] for i in range(10)]\n",
    "    pred = []\n",
    "    with torch.no_grad():\n",
    "        for _ in range(exact_len):\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(prefix + \"\".join(pred), model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :].clone()\n",
    "            mask = torch.full_like(logits, float(\"-inf\"))\n",
    "            mask[:, digit_token_ids] = 0.0\n",
    "            logits = logits + mask\n",
    "            token_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred.append(itos[token_id])\n",
    "            ids.append(token_id)\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return \"\".join(pred)\n",
    "\n",
    "\n",
    "def teacher_forced_detail(model_kind, model, prefix: str, target: str, stoi, itos, BOS: int, block_size: int, device: str):\n",
    "    model.eval()\n",
    "    ids = [BOS] + [stoi[ch] for ch in prefix]\n",
    "    current_text = prefix\n",
    "    correct = []\n",
    "    pred_chars = []\n",
    "    with torch.no_grad():\n",
    "        for ch in target:\n",
    "            x = torch.tensor(ids, dtype=torch.long, device=device).unsqueeze(0)\n",
    "            pos_ids = current_pos_tensor_for_text(current_text, model_kind, device)\n",
    "            logits = model_forward(model_kind, model, x, pos_ids)[:, -1, :]\n",
    "            pred_id = int(torch.argmax(logits, dim=-1).item())\n",
    "            pred_char = None if pred_id == BOS else str(itos[pred_id])\n",
    "            target_id = stoi[ch]\n",
    "            correct.append(int(pred_id == target_id))\n",
    "            pred_chars.append(pred_char)\n",
    "            ids.append(target_id)\n",
    "            current_text += ch\n",
    "            if len(ids) >= block_size:\n",
    "                break\n",
    "    return correct, pred_chars\n",
    "\n",
    "\n",
    "# ====== Experiment definitions ======\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_design_manifest():\n",
    "    family_kinds = [\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_ctrl4\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tailhigh_ctrl4\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 5 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 0,\n",
    "            \"target_pack_label\": \"matched_volume_control\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_tensboundary\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tailhigh_tensboundary\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 5 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"unconditional_tens_boundary_repair\",\n",
    "        },\n",
    "        {\n",
    "            \"family_stub\": \"mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_tenspolarity\",\n",
    "            \"train_family\": \"mixedlayout\",\n",
    "            \"model_kind\": \"coupled_sig\",\n",
    "            \"extra_data_kind\": \"probe_all_bridge_t1c2_tailcorner_tailhigh_tenspolarity\",\n",
    "            \"extra_docs_count\": PROBE_EXTRA_DOCS + 5 * STAGE12_EXTRA_DOCS,\n",
    "            \"uses_targeted_counterexamples\": 1,\n",
    "            \"target_pack_label\": \"c2_conditioned_tens_polarity_repair\",\n",
    "        },\n",
    "    ]\n",
    "    rows = []\n",
    "    for cap in CAPACITY_SPECS:\n",
    "        for spec in family_kinds:\n",
    "            rows.append({\n",
    "                \"family\": f\"{spec['family_stub']}_{cap['capacity_label']}\",\n",
    "                \"family_stub\": spec[\"family_stub\"],\n",
    "                \"capacity_label\": cap[\"capacity_label\"],\n",
    "                \"train_family\": spec[\"train_family\"],\n",
    "                \"model_kind\": spec[\"model_kind\"],\n",
    "                \"extra_data_kind\": spec[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": spec[\"extra_docs_count\"],\n",
    "                \"target_pack_label\": spec[\"target_pack_label\"],\n",
    "                \"n_layer\": cap[\"n_layer\"],\n",
    "                \"n_embd\": cap[\"n_embd\"],\n",
    "                \"n_head\": cap[\"n_head\"],\n",
    "                \"uses_explicit_absolute_positions\": 0,\n",
    "                \"uses_no_position_embedding\": 0,\n",
    "                \"uses_coupled_significance_positions\": 1,\n",
    "                \"sees_3digit_layout_in_train\": 1,\n",
    "                \"uses_targeted_counterexamples\": spec[\"uses_targeted_counterexamples\"],\n",
    "            })\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "DESIGN_MANIFEST = build_design_manifest()\n",
    "print(DESIGN_MANIFEST)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def build_train_docs(train_family: str, extra_data_kind: str = \"probe_all_bridge_t1c2_tailcorner_tailhigh_ctrl4\") -> List[str]:\n",
    "    if train_family != \"mixedlayout\":\n",
    "        raise ValueError(train_family)\n",
    "\n",
    "    base_docs = build_full_train_docs_2digit() + build_full_train_docs_3digit_lowrange()\n",
    "    docs = list(base_docs) + build_probe_pack(\"probe_all\", total=PROBE_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"bridge\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"probe_t1c2_1\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"tailcorner\", total=STAGE12_EXTRA_DOCS)\n",
    "    docs = docs + build_probe_pack(\"tailhigh\", total=STAGE12_EXTRA_DOCS)\n",
    "\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh_ctrl4\":\n",
    "        return docs + build_probe_pack(\"ctrl2\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh_tensboundary\":\n",
    "        return docs + build_probe_pack(\"tensboundary\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh_tenspolarity\":\n",
    "        return docs + build_probe_pack(\"tenspolarity\", total=STAGE12_EXTRA_DOCS)\n",
    "    if extra_data_kind == \"probe_all_bridge_t1c2_tailcorner_tailhigh_tenssignedboundary\":\n",
    "        return docs + build_probe_pack(\"tenssignedboundary\", total=STAGE12_EXTRA_DOCS)\n",
    "    raise ValueError(extra_data_kind)\n",
    "\n",
    "\n",
    "\n",
    "def build_experiments():\n",
    "    experiments = []\n",
    "    block_size = max(required_block_size(2), required_block_size(3))  # 13\n",
    "\n",
    "    for row in DESIGN_MANIFEST.to_dict(orient=\"records\"):\n",
    "        train_docs = build_train_docs(row[\"train_family\"], extra_data_kind=row[\"extra_data_kind\"])\n",
    "        epoch_target = float(TARGET_EPOCH_EQUIV)\n",
    "        num_steps = int(math.ceil(epoch_target * len(train_docs) / max(1, BATCH_SIZE)))\n",
    "        if num_steps % 250 != 0:\n",
    "            num_steps = 250 * int(math.ceil(num_steps / 250))\n",
    "\n",
    "        for seed in BASE_SEEDS:\n",
    "            eval_rows = []\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=1000 + seed),\n",
    "                width_in=2, width_out=3, suite=\"in_support_2digit\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_2digit(EVAL_N_PER_SUITE, seed=2000 + seed),\n",
    "                width_in=3, width_out=4, suite=\"layout_shift_only_lowrange3\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=3000 + seed,\n",
    "                    incoming_carry_to_hundreds=0,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_no_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=4000 + seed,\n",
    "                    incoming_carry_to_hundreds=1,\n",
    "                    carryout_from_hundreds=0,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_hundreds_with_incarry\",\n",
    "            ))\n",
    "            eval_rows.extend(build_eval_rows_from_pairs(\n",
    "                sample_pairs_true_3digit_conditioned(\n",
    "                    EVAL_N_PER_SUITE, seed=5000 + seed,\n",
    "                    carryout_from_hundreds=1,\n",
    "                ),\n",
    "                width_in=3, width_out=4, suite=\"true3_thousands_carry\",\n",
    "            ))\n",
    "            experiments.append({\n",
    "                \"name\": f\"{row['family']}_seed{seed}\",\n",
    "                \"family\": row[\"family\"],\n",
    "                \"train_family\": row[\"train_family\"],\n",
    "                \"model_kind\": row[\"model_kind\"],\n",
    "                \"split\": \"tens_residual_confirmation_pack\",\n",
    "                \"style\": \"zero_pad\",\n",
    "                \"seed\": seed,\n",
    "                \"block_size\": block_size,\n",
    "                \"num_steps\": num_steps,\n",
    "                \"batch_size\": BATCH_SIZE,\n",
    "                \"learning_rate\": LEARNING_RATE,\n",
    "                \"weight_decay\": WEIGHT_DECAY,\n",
    "                \"n_layer\": int(row[\"n_layer\"]),\n",
    "                \"n_embd\": int(row[\"n_embd\"]),\n",
    "                \"n_head\": int(row[\"n_head\"]),\n",
    "                \"train_docs\": train_docs,\n",
    "                \"eval_rows\": eval_rows,\n",
    "                \"n_train_docs\": len(train_docs),\n",
    "                \"n_eval\": len(eval_rows),\n",
    "                \"extra_data_kind\": row[\"extra_data_kind\"],\n",
    "                \"extra_docs_count\": int(row[\"extra_docs_count\"]),\n",
    "                \"capacity_label\": row[\"capacity_label\"],\n",
    "                \"family_stub\": row[\"family_stub\"],\n",
    "            })\n",
    "    return experiments\n",
    "\n",
    "\n",
    "EXPERIMENTS = build_experiments()\n",
    "print(pd.DataFrame([{\n",
    "    \"name\": e[\"name\"],\n",
    "    \"family\": e[\"family\"],\n",
    "    \"train_family\": e[\"train_family\"],\n",
    "    \"model_kind\": e[\"model_kind\"],\n",
    "    \"seed\": e[\"seed\"],\n",
    "    \"block_size\": e[\"block_size\"],\n",
    "    \"num_steps\": e[\"num_steps\"],\n",
    "    \"n_train_docs\": e[\"n_train_docs\"],\n",
    "    \"n_eval\": e[\"n_eval\"],\n",
    "} for e in EXPERIMENTS]))\n",
    "\n",
    "\n",
    "# ====== Run ======\n",
    "\n",
    "output_root = Path(OUTPUT_ROOT)\n",
    "\n",
    "if FORCE_CLEAN_OUTPUT_ROOT and output_root.exists():\n",
    "    shutil.rmtree(output_root)\n",
    "output_root.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "ABS_POSITION_ROLE_ALIASING.to_csv(output_root / \"absolute_position_role_aliasing.csv\", index=False)\n",
    "ABS_POSITION_SUPPORT.to_csv(output_root / \"absolute_position_support.csv\", index=False)\n",
    "COUPLED_POSITION_SCHEME.to_csv(output_root / \"coupled_position_scheme.csv\", index=False)\n",
    "DESIGN_MANIFEST.to_csv(output_root / \"design_manifest.csv\", index=False)\n",
    "\n",
    "\n",
    "probe_manifest_rows = [\n",
    "    {\"probe_kind\": \"probe_h0\", \"unique_docs\": len(build_probe_h0_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_h1\", \"unique_docs\": len(build_probe_h1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1\", \"unique_docs\": len(build_probe_t1_unique_docs()), \"added_docs_after_stretch\": PROBE_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"probe_t1c2_1\", \"unique_docs\": len(build_probe_t1c2_1_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"bridge\", \"unique_docs\": len(build_bridge_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tail\", \"unique_docs\": len(build_tail_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"highonly\", \"unique_docs\": len(build_highonly_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tailhigh\", \"unique_docs\": len(build_tailhigh_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tensboundary\", \"unique_docs\": len(build_tensboundary_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "    {\"probe_kind\": \"tenspolarity\", \"unique_docs\": len(build_tenspolarity_unique_docs()), \"added_docs_after_stretch\": STAGE12_EXTRA_DOCS},\n",
    "]\n",
    "pd.DataFrame(probe_manifest_rows).to_csv(output_root / \"probe_design_manifest.csv\", index=False)\n",
    "(output_root / \"probe_h0_preview.txt\").write_text(\"\\n\".join(build_probe_h0_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_h1_preview.txt\").write_text(\"\\n\".join(build_probe_h1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1_preview.txt\").write_text(\"\\n\".join(build_probe_t1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"probe_t1c2_1_preview.txt\").write_text(\"\\n\".join(build_probe_t1c2_1_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"bridge_preview.txt\").write_text(\"\\n\".join(build_bridge_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tail_preview.txt\").write_text(\"\\n\".join(build_tail_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"highonly_preview.txt\").write_text(\"\\n\".join(build_highonly_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tailhigh_preview.txt\").write_text(\"\\n\".join(build_tailhigh_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tensboundary_preview.txt\").write_text(\"\\n\".join(build_tensboundary_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tenspolarity_preview.txt\").write_text(\"\\n\".join(build_tenspolarity_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "(output_root / \"tenssignedboundary_preview.txt\").write_text(\"\\n\".join(build_tenssignedboundary_unique_docs()[:80]), encoding=\"utf-8\")\n",
    "\n",
    "manifest_rows = []\n",
    "combined_rows = []\n",
    "suite_rows = []\n",
    "per_position_rows = []\n",
    "teacher_token_rows = []\n",
    "carry_probe_rows = []\n",
    "recomposition_rows = []\n",
    "\n",
    "for exp in EXPERIMENTS:\n",
    "    name = exp[\"name\"]\n",
    "    workdir = output_root / name\n",
    "    workdir.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "    train_docs = exp[\"train_docs\"]\n",
    "    eval_rows = exp[\"eval_rows\"]\n",
    "    seed = int(exp[\"seed\"])\n",
    "    block_size = int(exp[\"block_size\"])\n",
    "    num_steps = int(exp[\"num_steps\"])\n",
    "    model_kind = str(exp[\"model_kind\"])\n",
    "\n",
    "    set_global_seed(seed)\n",
    "\n",
    "    uchars, stoi, itos, BOS, vocab_size = build_vocab(train_docs)\n",
    "    xs, ys, ps = docs_to_tensors(train_docs, stoi, BOS, block_size=block_size, model_kind=model_kind)\n",
    "\n",
    "    model = build_model(\n",
    "        model_kind=model_kind,\n",
    "        vocab_size=vocab_size,\n",
    "        block_size=block_size,\n",
    "        n_layer=int(exp[\"n_layer\"]),\n",
    "        n_embd=int(exp[\"n_embd\"]),\n",
    "        n_head=int(exp[\"n_head\"]),\n",
    "    ).to(device)\n",
    "\n",
    "    optimizer = torch.optim.AdamW(\n",
    "        model.parameters(),\n",
    "        lr=float(exp[\"learning_rate\"]),\n",
    "        weight_decay=float(exp[\"weight_decay\"]),\n",
    "    )\n",
    "\n",
    "    config = {\n",
    "        \"name\": name,\n",
    "        \"family\": exp[\"family\"],\n",
    "        \"train_family\": exp[\"train_family\"],\n",
    "        \"model_kind\": exp[\"model_kind\"],\n",
    "        \"split\": exp[\"split\"],\n",
    "        \"style\": exp[\"style\"],\n",
    "        \"seed\": seed,\n",
    "        \"block_size\": block_size,\n",
    "        \"num_steps\": num_steps,\n",
    "        \"batch_size\": int(exp[\"batch_size\"]),\n",
    "        \"learning_rate\": float(exp[\"learning_rate\"]),\n",
    "        \"weight_decay\": float(exp[\"weight_decay\"]),\n",
    "        \"n_layer\": int(exp[\"n_layer\"]),\n",
    "        \"n_embd\": int(exp[\"n_embd\"]),\n",
    "        \"n_head\": int(exp[\"n_head\"]),\n",
    "        \"n_train_docs\": len(train_docs),\n",
    "        \"n_eval\": len(eval_rows),\n",
    "        \"device\": device,\n",
    "        \"vocab_size\": vocab_size,\n",
    "        \"epoch_equiv\": float(num_steps * exp[\"batch_size\"] / max(1, len(train_docs))),\n",
    "        \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "        \"extra_docs_count\": int(exp[\"extra_docs_count\"]),\n",
    "        \"capacity_label\": exp.get(\"capacity_label\", \"\"),\n",
    "        \"family_stub\": exp.get(\"family_stub\", \"\"),\n",
    "    }\n",
    "    manifest_rows.append(config.copy())\n",
    "\n",
    "    (workdir / \"config.json\").write_text(json.dumps(config, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"vocab.json\").write_text(json.dumps({\"uchars\": uchars, \"stoi\": stoi, \"itos\": itos, \"BOS\": BOS}, ensure_ascii=False, indent=2), encoding=\"utf-8\")\n",
    "    (workdir / \"input_train_preview.txt\").write_text(\"\\n\".join(train_docs[:50]), encoding=\"utf-8\")\n",
    "\n",
    "    start = time.time()\n",
    "    train_log = []\n",
    "    model.train()\n",
    "    for step in range(1, num_steps + 1):\n",
    "        xb, yb, pb = sample_batch(xs, ys, ps, int(exp[\"batch_size\"]), device)\n",
    "        logits = model_forward(model_kind, model, xb, pb)\n",
    "        loss = F.cross_entropy(logits.view(-1, vocab_size), yb.view(-1), ignore_index=-100)\n",
    "        optimizer.zero_grad(set_to_none=True)\n",
    "        loss.backward()\n",
    "        optimizer.step()\n",
    "\n",
    "        if step == 1 or step % 250 == 0 or step == num_steps:\n",
    "            train_log.append({\"step\": step, \"loss\": float(loss.item())})\n",
    "\n",
    "    runtime_sec = time.time() - start\n",
    "    pd.DataFrame(train_log).to_csv(workdir / \"train_log.csv\", index=False)\n",
    "\n",
    "    if SAVE_MODEL_STATE:\n",
    "        torch.save(model.state_dict(), workdir / \"model_state.pt\")\n",
    "\n",
    "    # evaluation\n",
    "    pred_records = []\n",
    "    for row in eval_rows:\n",
    "        pred_free = greedy_generate_free(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, max_new_tokens=len(row[\"target\"])\n",
    "        )\n",
    "        pred_constrained = greedy_generate_digits_fixedlen(\n",
    "            model_kind, model, row[\"prefix\"], stoi, itos, BOS, block_size, device, exact_len=len(row[\"target\"])\n",
    "        )\n",
    "        teacher_correct, teacher_pred_chars = teacher_forced_detail(\n",
    "            model_kind, model, row[\"prefix\"], row[\"target\"], stoi, itos, BOS, block_size, device\n",
    "        )\n",
    "\n",
    "        rec = dict(row)\n",
    "        rec.update({\n",
    "            \"pred_free\": pred_free,\n",
    "            \"pred_constrained\": pred_constrained,\n",
    "            \"exact_free\": int(pred_free == row[\"target\"]),\n",
    "            \"exact_constrained\": int(pred_constrained == row[\"target\"]),\n",
    "            \"parseable_free\": int(pred_free.isdigit()),\n",
    "            \"format_valid_free\": int(pred_free.isdigit() and len(pred_free) == len(row[\"target\"])),\n",
    "            \"pred_free_len\": len(pred_free),\n",
    "            \"teacher_correct\": teacher_correct,\n",
    "            \"teacher_pred_chars\": teacher_pred_chars,\n",
    "        })\n",
    "        pred_records.append(rec)\n",
    "\n",
    "        c1, c2, c3 = carry_vector_n_digits(int(row[\"a\"]), int(row[\"b\"]), 3) if row[\"width_in\"] == 3 else (None, None, None)\n",
    "        if len(row[\"target\"]) == 4:\n",
    "            pred_chars = teacher_pred_chars + [None] * (4 - len(teacher_pred_chars))\n",
    "            carry_probe_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "                \"seed\": seed,\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"a\": int(row[\"a\"]),\n",
    "                \"b\": int(row[\"b\"]),\n",
    "                \"c1\": c1,\n",
    "                \"c2\": c2,\n",
    "                \"c3\": c3,\n",
    "                \"target_thousands\": row[\"target\"][0],\n",
    "                \"target_hundreds\": row[\"target\"][1],\n",
    "                \"pred_thousands\": \"<BOS>\" if pred_chars[0] is None else pred_chars[0],\n",
    "                \"pred_hundreds\": \"<BOS>\" if pred_chars[1] is None else pred_chars[1],\n",
    "                \"pred_tens\": \"<BOS>\" if pred_chars[2] is None else pred_chars[2],\n",
    "                \"pred_ones\": \"<BOS>\" if pred_chars[3] is None else pred_chars[3],\n",
    "            })\n",
    "\n",
    "        for i, (target_ch, pred_ch) in enumerate(zip(row[\"target\"], teacher_pred_chars)):\n",
    "            teacher_token_rows.append({\n",
    "                \"experiment\": name,\n",
    "                \"family\": exp[\"family\"],\n",
    "                \"train_family\": exp[\"train_family\"],\n",
    "                \"model_kind\": exp[\"model_kind\"],\n",
    "                \"suite\": row[\"suite\"],\n",
    "                \"position_left\": i,\n",
    "                \"target_length\": len(row[\"target\"]),\n",
    "                \"target_char\": target_ch,\n",
    "                \"pred_char\": \"<BOS>\" if pred_ch is None else pred_ch,\n",
    "                \"is_special_pred\": int((pred_ch is None) or (pred_ch in [\"+\", \"=\"])),\n",
    "            })\n",
    "\n",
    "    pred_df = pd.DataFrame(pred_records)\n",
    "    pred_df.to_json(workdir / \"eval_predictions.jsonl\", orient=\"records\", lines=True, force_ascii=False)\n",
    "\n",
    "\n",
    "    for tpos in range(4):\n",
    "        pred_df[f\"target_L{tpos}\"] = pred_df[\"target\"].str[tpos].fillna(\"\")\n",
    "        pred_df[f\"pred_L{tpos}\"] = pred_df[\"pred_free\"].str[tpos].fillna(\"\")\n",
    "    pred_df[\"thousands_correct\"] = pred_df[\"pred_L0\"] == pred_df[\"target_L0\"]\n",
    "    pred_df[\"hundreds_correct\"] = pred_df[\"pred_L1\"] == pred_df[\"target_L1\"]\n",
    "    pred_df[\"tens_correct\"] = pred_df[\"pred_L2\"] == pred_df[\"target_L2\"]\n",
    "    pred_df[\"ones_correct\"] = pred_df[\"pred_L3\"] == pred_df[\"target_L3\"]\n",
    "    pred_df[\"high2_correct\"] = pred_df[\"thousands_correct\"] & pred_df[\"hundreds_correct\"]\n",
    "    pred_df[\"low2_correct\"] = pred_df[\"tens_correct\"] & pred_df[\"ones_correct\"]\n",
    "\n",
    "    for suite, g in pred_df[pred_df[\"suite\"].str.startswith(\"true3\")].groupby(\"suite\"):\n",
    "        recomposition_rows.append({\n",
    "            \"experiment\": name,\n",
    "            \"family\": exp[\"family\"],\n",
    "            \"train_family\": exp[\"train_family\"],\n",
    "            \"model_kind\": exp[\"model_kind\"],\n",
    "            \"extra_data_kind\": exp[\"extra_data_kind\"],\n",
    "            \"seed\": seed,\n",
    "            \"suite\": suite,\n",
    "            \"n\": len(g),\n",
    "            \"exact_rate\": float(g[\"exact_free\"].mean()),\n",
    "            \"high2_correct_rate\": float(g[\"high2_correct\"].mean()),\n",
    "            \"low2_correct_rate\": float(g[\"low2_correct\"].mean()),\n",
    "            \"thousands_correct_rate\": float(g[\"thousands_correct\"].mean()),\n",
    "            \"hundreds_correct_rate\": float(g[\"hundreds_correct\"].mean()),\n",
    "            \"tens_correct_rate\": float(g[\"tens_correct\"].mean()),\n",
    "            \"ones_correct_rate\": float(g[\"ones_correct\"].mean()),\n",
    "            \"exact_given_high2_rate\": float(g.loc[g[\"high2_correct\"], \"low2_correct\"].mean()) if g[\"high2_correct\"].any() else np.nan,\n",
    "            \"high2_given_low2_rate\": float(g.loc[g[\"low2_correct\"], \"high2_correct\"].mean()) if g[\"low2_correct\"].any() else np.nan,\n",
    "        })\n",
    "\n",
    "    # suite summary\n",
    "    for suite, g in pred_df.groupby(\"suite\"):\n",
    "        total_teacher = sum(sum(v) for v in g[\"teacher_correct\"])\n",
    "        total_teacher_n = sum(len(v) for v in g[\"teacher_correct\"])\n",
    "        row = config.copy()\n",
    "        row.update({\n",
    "            \"suite\": suite,\n",
    "            \"n_eval_suite\": len(g),\n",
    "            \"runtime_sec\": runtime_sec,\n",
    "            \"exact_free\": float(g[\"exact_free\"].mean()),\n",
    "            \"exact_constrained\": float(g[\"exact_constrained\"].mean()),\n",
    "            \"parseable_free\": float(g[\"parseable_free\"].mean()),\n",
    "            \"format_valid_free\": float(g[\"format_valid_free\"].mean()),\n",
    "            \"pred_free_len_mean\": float(g[\"pred_free_len\"].mean()),\n",
    "            \"teacher_token_accuracy\": float(total_teacher / max(1, total_teacher_n)),\n",
    "        })\n",
    "        suite_rows.append(row)\n",
    "\n",
    "        for correct_seq, target in zip(g[\"teacher_correct\"], g[\"target\"]):\n",
    "            L = len(target)\n",
    "            for i, ok in enumerate(correct_seq):\n",
    "                per_position_rows.append({\n",
    "                    \"experiment\": name,\n",
    "                    \"family\": exp[\"family\"],\n",
    "                    \"train_family\": exp[\"train_family\"],\n",
    "                    \"model_kind\": exp[\"model_kind\"],\n",
    "                    \"suite\": suite,\n",
    "                    \"position_left\": i,\n",
    "                    \"position_from_right\": L - 1 - i,\n",
    "                    \"target_length\": L,\n",
    "                    \"accuracy\": int(ok),\n",
    "                })\n",
    "\n",
    "    # one-line combined summary\n",
    "    total_teacher = sum(sum(v) for v in pred_df[\"teacher_correct\"])\n",
    "    total_teacher_n = sum(len(v) for v in pred_df[\"teacher_correct\"])\n",
    "    combined_rows.append({\n",
    "        **config,\n",
    "        \"runtime_sec\": runtime_sec,\n",
    "        \"exact_free_overall\": float(pred_df[\"exact_free\"].mean()),\n",
    "        \"exact_constrained_overall\": float(pred_df[\"exact_constrained\"].mean()),\n",
    "        \"parseable_free_overall\": float(pred_df[\"parseable_free\"].mean()),\n",
    "        \"format_valid_free_overall\": float(pred_df[\"format_valid_free\"].mean()),\n",
    "        \"pred_free_len_mean_overall\": float(pred_df[\"pred_free_len\"].mean()),\n",
    "        \"teacher_token_accuracy_overall\": float(total_teacher / max(1, total_teacher_n)),\n",
    "    })\n",
    "\n",
    "manifest_df = pd.DataFrame(manifest_rows)\n",
    "combined_df = pd.DataFrame(combined_rows)\n",
    "suite_df = pd.DataFrame(suite_rows)\n",
    "per_position_df = pd.DataFrame(per_position_rows)\n",
    "teacher_token_df = pd.DataFrame(teacher_token_rows)\n",
    "\n",
    "manifest_df.to_csv(output_root / \"manifest.csv\", index=False)\n",
    "combined_df.to_csv(output_root / \"combined_summary.csv\", index=False)\n",
    "suite_df.to_csv(output_root / \"suite_summary.csv\", index=False)\n",
    "per_position_df.to_csv(output_root / \"per_position_raw.csv\", index=False)\n",
    "\n",
    "per_position_summary = per_position_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_from_right\", \"target_length\"]\n",
    ").agg(\n",
    "    mean_accuracy=(\"accuracy\", \"mean\"),\n",
    "    std_accuracy=(\"accuracy\", \"std\"),\n",
    "    n=(\"accuracy\", \"size\"),\n",
    ").reset_index()\n",
    "per_position_summary.to_csv(output_root / \"per_position_summary.csv\", index=False)\n",
    "\n",
    "teacher_token_df.to_csv(output_root / \"teacher_token_raw.csv\", index=False)\n",
    "teacher_special_summary = teacher_token_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\", \"position_left\", \"target_length\"]\n",
    ").agg(\n",
    "    n=(\"pred_char\", \"size\"),\n",
    "    special_pred_rate=(\"is_special_pred\", \"mean\"),\n",
    "    bos_rate=(\"pred_char\", lambda s: (s == \"<BOS>\").mean()),\n",
    "    plus_rate=(\"pred_char\", lambda s: (s == \"+\").mean()),\n",
    "    eq_rate=(\"pred_char\", lambda s: (s == \"=\").mean()),\n",
    "    most_common_pred=(\"pred_char\", lambda s: s.value_counts().idxmax()),\n",
    "    most_common_rate=(\"pred_char\", lambda s: s.value_counts().iloc[0] / len(s)),\n",
    ").reset_index()\n",
    "teacher_special_summary.to_csv(output_root / \"teacher_special_token_summary.csv\", index=False)\n",
    "\n",
    "carry_probe_df = pd.DataFrame(carry_probe_rows)\n",
    "if len(carry_probe_df):\n",
    "    carry_probe_df.to_csv(output_root / \"carry_probe_raw.csv\", index=False)\n",
    "    carry_probe_summary = carry_probe_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "    ).agg(\n",
    "        n=(\"a\", \"size\"),\n",
    "        pred_hundreds_eq_c2_rate=(\"pred_hundreds\", lambda s: (s == carry_probe_df.loc[s.index, \"c2\"].astype(str)).mean()),\n",
    "        pred_thousands_eq_c3_rate=(\"pred_thousands\", lambda s: (s == carry_probe_df.loc[s.index, \"c3\"].astype(str)).mean()),\n",
    "        pred_hundreds_zero_rate=(\"pred_hundreds\", lambda s: (s == \"0\").mean()),\n",
    "        pred_hundreds_one_rate=(\"pred_hundreds\", lambda s: (s == \"1\").mean()),\n",
    "        pred_thousands_zero_rate=(\"pred_thousands\", lambda s: (s == \"0\").mean()),\n",
    "        pred_thousands_one_rate=(\"pred_thousands\", lambda s: (s == \"1\").mean()),\n",
    "    ).reset_index()\n",
    "    carry_probe_summary.to_csv(output_root / \"carry_probe_summary.csv\", index=False)\n",
    "\n",
    "    carry_probe_mean_summary = carry_probe_summary.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        pred_hundreds_eq_c2_mean=(\"pred_hundreds_eq_c2_rate\", \"mean\"),\n",
    "        pred_hundreds_eq_c2_std=(\"pred_hundreds_eq_c2_rate\", \"std\"),\n",
    "        pred_thousands_eq_c3_mean=(\"pred_thousands_eq_c3_rate\", \"mean\"),\n",
    "        pred_thousands_eq_c3_std=(\"pred_thousands_eq_c3_rate\", \"std\"),\n",
    "        pred_hundreds_zero_mean=(\"pred_hundreds_zero_rate\", \"mean\"),\n",
    "        pred_hundreds_one_mean=(\"pred_hundreds_one_rate\", \"mean\"),\n",
    "        pred_thousands_zero_mean=(\"pred_thousands_zero_rate\", \"mean\"),\n",
    "        pred_thousands_one_mean=(\"pred_thousands_one_rate\", \"mean\"),\n",
    "    ).reset_index()\n",
    "    carry_probe_mean_summary.to_csv(output_root / \"carry_probe_mean_summary.csv\", index=False)\n",
    "\n",
    "recomposition_df = pd.DataFrame(recomposition_rows)\n",
    "if len(recomposition_df):\n",
    "    recomposition_df.to_csv(output_root / \"recomposition_summary.csv\", index=False)\n",
    "    recomposition_mean_summary = recomposition_df.groupby(\n",
    "        [\"family\", \"extra_data_kind\", \"suite\"]\n",
    "    ).agg(\n",
    "        seeds=(\"seed\", \"nunique\"),\n",
    "        exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "        exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "        high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "        high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "        low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "        low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "        thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "        hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "        tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "        ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    "        exact_given_high2_mean=(\"exact_given_high2_rate\", \"mean\"),\n",
    "        exact_given_high2_std=(\"exact_given_high2_rate\", \"std\"),\n",
    "    ).reset_index()\n",
    "    recomposition_mean_summary.to_csv(output_root / \"recomposition_mean_summary.csv\", index=False)\n",
    "\n",
    "# --- Stage11 extra analyses: subgroup composition summaries ---\n",
    "cp = carry_probe_df.copy()\n",
    "target_str = (cp[\"a\"] + cp[\"b\"]).map(lambda s: f\"{int(s):04d}\")\n",
    "cp[\"target_tens\"] = target_str.str[-2]\n",
    "cp[\"target_ones\"] = target_str.str[-1]\n",
    "cp[\"pred_thousands_str\"] = cp[\"pred_thousands\"].astype(str)\n",
    "cp[\"pred_hundreds_str\"] = cp[\"pred_hundreds\"].astype(str)\n",
    "cp[\"pred_tens_str\"] = cp[\"pred_tens\"].astype(str)\n",
    "cp[\"pred_ones_str\"] = cp[\"pred_ones\"].astype(str)\n",
    "cp[\"thousands_correct\"] = cp[\"pred_thousands_str\"] == cp[\"target_thousands\"].astype(str)\n",
    "cp[\"hundreds_correct\"] = cp[\"pred_hundreds_str\"] == cp[\"target_hundreds\"].astype(str)\n",
    "cp[\"tens_correct\"] = cp[\"pred_tens_str\"] == cp[\"target_tens\"].astype(str)\n",
    "cp[\"ones_correct\"] = cp[\"pred_ones_str\"] == cp[\"target_ones\"].astype(str)\n",
    "cp[\"high2_correct\"] = cp[\"thousands_correct\"] & cp[\"hundreds_correct\"]\n",
    "cp[\"low2_correct\"] = cp[\"tens_correct\"] & cp[\"ones_correct\"]\n",
    "cp[\"exact\"] = cp[\"high2_correct\"] & cp[\"low2_correct\"]\n",
    "\n",
    "thousands_c2_summary = cp[cp[\"suite\"] == \"true3_thousands_carry\"].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"seed\", \"c2\"]\n",
    ").agg(\n",
    "    n=(\"a\", \"size\"),\n",
    "    exact_rate=(\"exact\", \"mean\"),\n",
    "    high2_correct_rate=(\"high2_correct\", \"mean\"),\n",
    "    low2_correct_rate=(\"low2_correct\", \"mean\"),\n",
    "    thousands_correct_rate=(\"thousands_correct\", \"mean\"),\n",
    "    hundreds_correct_rate=(\"hundreds_correct\", \"mean\"),\n",
    "    tens_correct_rate=(\"tens_correct\", \"mean\"),\n",
    "    ones_correct_rate=(\"ones_correct\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_summary.to_csv(output_root / \"thousands_c2_summary.csv\", index=False)\n",
    "thousands_c2_mean_summary = thousands_c2_summary.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"c2\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_rate_mean=(\"exact_rate\", \"mean\"),\n",
    "    exact_rate_std=(\"exact_rate\", \"std\"),\n",
    "    high2_correct_mean=(\"high2_correct_rate\", \"mean\"),\n",
    "    high2_correct_std=(\"high2_correct_rate\", \"std\"),\n",
    "    low2_correct_mean=(\"low2_correct_rate\", \"mean\"),\n",
    "    low2_correct_std=(\"low2_correct_rate\", \"std\"),\n",
    "    thousands_correct_mean=(\"thousands_correct_rate\", \"mean\"),\n",
    "    hundreds_correct_mean=(\"hundreds_correct_rate\", \"mean\"),\n",
    "    tens_correct_mean=(\"tens_correct_rate\", \"mean\"),\n",
    "    ones_correct_mean=(\"ones_correct_rate\", \"mean\"),\n",
    ").reset_index()\n",
    "thousands_c2_mean_summary.to_csv(output_root / \"thousands_c2_mean_summary.csv\", index=False)\n",
    "\n",
    "def classify_error(row):\n",
    "    if row[\"exact\"]:\n",
    "        return \"exact\"\n",
    "    parts = []\n",
    "    if not row[\"thousands_correct\"]:\n",
    "        parts.append(\"th\")\n",
    "    if not row[\"hundreds_correct\"]:\n",
    "        parts.append(\"h\")\n",
    "    if not row[\"tens_correct\"]:\n",
    "        parts.append(\"t\")\n",
    "    if not row[\"ones_correct\"]:\n",
    "        parts.append(\"o\")\n",
    "    return \"+\".join(parts)\n",
    "\n",
    "cp[\"error_pattern\"] = cp.apply(classify_error, axis=1)\n",
    "\n",
    "def try_int(x):\n",
    "    try:\n",
    "        return int(x)\n",
    "    except Exception:\n",
    "        return None\n",
    "\n",
    "cp[\"pred_tens_num\"] = cp[\"pred_tens_str\"].map(try_int)\n",
    "cp[\"target_tens_num\"] = cp[\"target_tens\"].astype(int)\n",
    "cp[\"tens_delta\"] = cp.apply(\n",
    "    lambda r: (r[\"pred_tens_num\"] - r[\"target_tens_num\"]) if r[\"pred_tens_num\"] is not None else np.nan,\n",
    "    axis=1,\n",
    ")\n",
    "\n",
    "residual_rows = []\n",
    "for (family, extra_data_kind, suite, seed), sub in cp[cp[\"suite\"].str.startswith(\"true3\")].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\", \"seed\"]\n",
    "):\n",
    "    mask = sub[\"high2_correct\"] & (~sub[\"exact\"])\n",
    "    sub2 = sub[mask].copy()\n",
    "    vc = sub2[\"error_pattern\"].value_counts(normalize=True)\n",
    "    tens_err = sub2[~sub2[\"tens_correct\"]].copy()\n",
    "    residual_rows.append({\n",
    "        \"family\": family,\n",
    "        \"extra_data_kind\": extra_data_kind,\n",
    "        \"suite\": suite,\n",
    "        \"seed\": seed,\n",
    "        \"n_high2correct_not_exact\": int(len(sub2)),\n",
    "        \"frac_t_only\": float(vc.get(\"t\", 0.0)),\n",
    "        \"frac_o_only\": float(vc.get(\"o\", 0.0)),\n",
    "        \"frac_t_plus_o\": float(vc.get(\"t+o\", 0.0)),\n",
    "        \"frac_tens_abs1\": float((tens_err[\"tens_delta\"].abs() == 1).mean()) if len(tens_err) else np.nan,\n",
    "    })\n",
    "residual_df = pd.DataFrame(residual_rows)\n",
    "residual_df.to_csv(output_root / \"residual_error_pattern_summary.csv\", index=False)\n",
    "residual_mean_df = residual_df.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    n_high2correct_not_exact_mean=(\"n_high2correct_not_exact\", \"mean\"),\n",
    "    frac_t_only_mean=(\"frac_t_only\", \"mean\"),\n",
    "    frac_o_only_mean=(\"frac_o_only\", \"mean\"),\n",
    "    frac_t_plus_o_mean=(\"frac_t_plus_o\", \"mean\"),\n",
    "    frac_tens_abs1_mean=(\"frac_tens_abs1\", \"mean\"),\n",
    ").reset_index()\n",
    "residual_mean_df.to_csv(output_root / \"residual_error_pattern_mean_summary.csv\", index=False)\n",
    "\n",
    "# c2-conditioned tens sign summary for high2-correct residuals\n",
    "sign_rows = []\n",
    "for (family, extra_data_kind, suite, seed, c2), sub in cp[cp[\"suite\"].str.startswith(\"true3\")].groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\", \"seed\", \"c2\"]\n",
    "):\n",
    "    mask = sub[\"high2_correct\"] & (~sub[\"exact\"]) & sub[\"ones_correct\"] & (~sub[\"tens_correct\"])\n",
    "    sub2 = sub[mask].copy()\n",
    "    vals = sub2[\"tens_delta\"].dropna()\n",
    "    sign_rows.append({\n",
    "        \"family\": family,\n",
    "        \"extra_data_kind\": extra_data_kind,\n",
    "        \"suite\": suite,\n",
    "        \"seed\": seed,\n",
    "        \"c2\": int(c2),\n",
    "        \"n_tens_only\": int(len(vals)),\n",
    "        \"mean_tens_delta\": float(vals.mean()) if len(vals) else np.nan,\n",
    "        \"median_tens_delta\": float(vals.median()) if len(vals) else np.nan,\n",
    "        \"frac_minus1\": float((vals == -1).mean()) if len(vals) else np.nan,\n",
    "        \"frac_plus1\": float((vals == 1).mean()) if len(vals) else np.nan,\n",
    "        \"frac_abs1\": float((vals.abs() == 1).mean()) if len(vals) else np.nan,\n",
    "        \"frac_negative\": float((vals < 0).mean()) if len(vals) else np.nan,\n",
    "        \"frac_positive\": float((vals > 0).mean()) if len(vals) else np.nan,\n",
    "    })\n",
    "tens_sign_df = pd.DataFrame(sign_rows)\n",
    "tens_sign_df.to_csv(output_root / \"tens_sign_c2_summary.csv\", index=False)\n",
    "tens_sign_mean_df = tens_sign_df.groupby(\n",
    "    [\"family\", \"extra_data_kind\", \"suite\", \"c2\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    n_tens_only_mean=(\"n_tens_only\", \"mean\"),\n",
    "    mean_tens_delta_mean=(\"mean_tens_delta\", \"mean\"),\n",
    "    median_tens_delta_mean=(\"median_tens_delta\", \"mean\"),\n",
    "    frac_minus1_mean=(\"frac_minus1\", \"mean\"),\n",
    "    frac_plus1_mean=(\"frac_plus1\", \"mean\"),\n",
    "    frac_abs1_mean=(\"frac_abs1\", \"mean\"),\n",
    "    frac_negative_mean=(\"frac_negative\", \"mean\"),\n",
    "    frac_positive_mean=(\"frac_positive\", \"mean\"),\n",
    ").reset_index()\n",
    "tens_sign_mean_df.to_csv(output_root / \"tens_sign_c2_mean_summary.csv\", index=False)\n",
    "\n",
    "suite_mean_summary = suite_df.groupby(\n",
    "    [\"family\", \"train_family\", \"model_kind\", \"suite\"]\n",
    ").agg(\n",
    "    seeds=(\"seed\", \"nunique\"),\n",
    "    exact_free_mean=(\"exact_free\", \"mean\"),\n",
    "    exact_free_std=(\"exact_free\", \"std\"),\n",
    "    exact_constrained_mean=(\"exact_constrained\", \"mean\"),\n",
    "    exact_constrained_std=(\"exact_constrained\", \"std\"),\n",
    "    parseable_free_mean=(\"parseable_free\", \"mean\"),\n",
    "    format_valid_free_mean=(\"format_valid_free\", \"mean\"),\n",
    "    pred_free_len_mean=(\"pred_free_len_mean\", \"mean\"),\n",
    "    teacher_token_accuracy_mean=(\"teacher_token_accuracy\", \"mean\"),\n",
    "    teacher_token_accuracy_std=(\"teacher_token_accuracy\", \"std\"),\n",
    ").reset_index()\n",
    "suite_mean_summary.to_csv(output_root / \"suite_mean_summary.csv\", index=False)\n",
    "\n",
    "readme = \"\"\"\\\n",
    "Results pack contents (Late-stage tens-residual confirmation pack):\n",
    "- design_manifest.csv\n",
    "- probe_design_manifest.csv\n",
    "- probe_h0_preview.txt\n",
    "- probe_h1_preview.txt\n",
    "- probe_t1_preview.txt\n",
    "- probe_t1c2_1_preview.txt\n",
    "- bridge_preview.txt\n",
    "- thousands_c2_summary.csv\n",
    "- thousands_c2_mean_summary.csv\n",
    "- residual_error_pattern_summary.csv\n",
    "- residual_error_pattern_mean_summary.csv\n",
    "- tens_sign_c2_summary.csv\n",
    "- tens_sign_c2_mean_summary.csv\n",
    "- absolute_position_role_aliasing.csv\n",
    "- absolute_position_support.csv\n",
    "- coupled_position_scheme.csv\n",
    "- manifest.csv\n",
    "- combined_summary.csv\n",
    "- suite_summary.csv\n",
    "- suite_mean_summary.csv\n",
    "- per_position_raw.csv\n",
    "- per_position_summary.csv\n",
    "- teacher_token_raw.csv\n",
    "- teacher_special_token_summary.csv\n",
    "- carry_probe_raw.csv\n",
    "- carry_probe_summary.csv\n",
    "- carry_probe_mean_summary.csv\n",
    "- recomposition_summary.csv\n",
    "- recomposition_mean_summary.csv\n",
    "- per-experiment folders with config / vocab / train_log / predictions / checkpoint\n",
    "\"\"\"\n",
    "(output_root / \"README_results.txt\").write_text(readme, encoding=\"utf-8\")\n",
    "\n",
    "# zip\n",
    "zip_path = output_root.with_suffix(\".zip\")\n",
    "if zip_path.exists():\n",
    "    zip_path.unlink()\n",
    "\n",
    "with zipfile.ZipFile(zip_path, \"w\", zipfile.ZIP_DEFLATED) as zf:\n",
    "    for path in output_root.rglob(\"*\"):\n",
    "        zf.write(path, path.as_posix())\n",
    "\n",
    "print(\"done\")\n",
    "print(\"output_root:\", output_root.resolve())\n",
    "print(\"zip:\", zip_path.resolve())\n",
    "print(pd.read_csv(output_root / \"suite_mean_summary.csv\"))\n",
    "\n",
    "if AUTO_DOWNLOAD_ZIP:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "        files.download(str(zip_path))\n",
    "    except Exception as e:\n",
    "        print(\"auto-download skipped:\", repr(e))\n"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/README.txt <==
Compact pooled 10-seed summary files for the late-stage tens-residual confirmation study. These files correspond directly to the final late-stage figures and tables used in the manuscript.

==> anc/README_companion_materials.md <==
# Companion materials (reader-facing, compact)

This directory contains the reader-facing ancillary files referenced in the manuscript.

## Notebooks

- `01_layout_barrier_position_families.ipynb`
- `02_carry_flag_diagnostics.ipynb`
- `03_conditional_recomposition_small.ipynb`
- `04_conditional_recomposition_large.ipynb`
- `05_tens_residual_confirmation.ipynb`

Each notebook is standalone and designed for Google Colab with GPU enabled. The training and evaluation data are generated on the fly from explicit arithmetic rules; no external dataset download is required.

## Compact result archives

- `results_layout_barrier_position_families.zip`
- `results_carry_flag_diagnostics.zip`
- `results_conditional_recomposition_small.zip`
- `results_conditional_recomposition_large.zip`
- `results_tens_residual_confirmation.zip`

These compact archives retain only the summary CSV/PNG/MD files needed to check the manuscript. Exploratory notebooks, duplicate notebook variants, full raw prediction tables, model checkpoints, and internal discussion notes are intentionally omitted.


==> anc/carryflag_activation_mean_summary.csv <==
family,suite,seeds,n,pred_hundreds_eq_c2_rate,pred_hundreds_eq_target_rate,flag_minus_true_mean,flag_minus_true_std,prob_flag_mean,prob_true_mean,att_to_low2_mean,att_to_high_mean,att_to_prev_output_mean,hidden_norm_mean
mixedlayout_pcsig_base,probe_h0,5,1080,1.0,0.0,288.0032929716839,143.05262314465645,1.0,3.677719432139574e-23,0.6357675826383962,0.11456558360649204,0.05571126213245508,154.37679971059163
mixedlayout_pcsig_base,probe_h1,5,880,0.9647727272727272,0.0,98.91121148955585,63.73086164687588,0.9644784090220275,8.393419982645956e-08,0.6478177570822564,0.10430091691986573,0.05341769377648069,57.34477877833626
mixedlayout_pcsig_base,probe_t1,5,900,1.0,0.2,238.80117114459475,201.01794176406327,1.0,0.2,0.6516534740891722,0.12618166230411992,0.03886034481156255,185.933724738227
mixedlayout_pcsig_ctrl_dup,probe_h0,5,1080,0.9768518518518519,0.009259259259259259,335.9092303061927,215.14105389491584,0.9760758567243758,0.009179283194942253,0.6326259414630907,0.20972860603834745,0.05000188823927332,159.83672136554011
mixedlayout_pcsig_ctrl_dup,probe_h1,5,880,0.5806818181818182,0.0,101.6660212373615,99.76708923751242,0.5826082054588428,3.6101479045193414e-06,0.6546019847420129,0.19535155416550962,0.04881417461967265,57.451535168561065
mixedlayout_pcsig_ctrl_dup,probe_t1,5,900,1.0,0.2,271.54391501492927,256.93411946091453,0.9994184548325009,0.19999999523162842,0.7001044554180569,0.16153630202843083,0.02507125310925201,200.41677103890314
mixedlayout_pcsig_probe_all,probe_h0,5,1080,0.0,0.9944444444444445,-109.88151654609375,77.12830984931068,0.002036299033671332,0.960321908140624,0.3483645536833339,0.3449962628936326,0.08728848626768147,56.60599510493102
mixedlayout_pcsig_probe_all,probe_h1,5,880,0.0022727272727272726,0.990909090909091,-105.23680276041004,56.08027120767515,0.003144669334004484,0.9443387379700487,0.3453539703041315,0.3353318342769688,0.0896225826031613,56.11672008471056
mixedlayout_pcsig_probe_all,probe_t1,5,900,0.2,0.9844444444444445,-30.050903741824957,35.012317812567765,0.20221253788389243,0.8899987759772274,0.4373772877785895,0.26830167301827007,0.05447192521351907,35.8119144376119


==> anc/combined_summary.csv <==
name,family,train_family,model_kind,split,style,seed,block_size,num_steps,batch_size,learning_rate,weight_decay,n_layer,n_embd,n_head,n_train_docs,n_eval,device,vocab_size,epoch_equiv,extra_data_kind,extra_docs_count,capacity_label,family_stub,runtime_sec,exact_free_overall,exact_constrained_overall,parseable_free_overall,format_valid_free_overall,pred_free_len_mean_overall,teacher_token_accuracy_overall
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small_seed0,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,0,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_ctrl3,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3,72.3089075088501,0.684,0.684,1.0,1.0,3.8,0.904
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small_seed1,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,1,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_ctrl3,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3,70.60453820228577,0.4976,0.4976,0.998,0.9972,3.7984,0.8430526315789474
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small_seed2,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,2,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_ctrl3,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3,70.84972858428955,0.6634,0.6634,1.0,1.0,3.8,0.8913157894736842
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small_seed3,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,3,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_ctrl3,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3,71.09099626541138,0.594,0.5944,1.0,0.9986,3.7972,0.8649473684210527
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small_seed4,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,4,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_ctrl3,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3,71.0033631324768,0.5404,0.5414,0.997,0.997,3.8,0.8565263157894737
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small_seed0,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,0,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tail,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail,70.60300827026367,0.6716,0.673,0.9964,0.9962,3.7978,0.8982631578947369
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small_seed1,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,1,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tail,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail,70.98288702964783,0.5456,0.5458,1.0,0.9988,3.7976,0.8545263157894737
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small_seed2,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,2,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tail,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail,70.74785566329956,0.6836,0.6842,0.9978,0.9978,3.8,0.8974736842105263
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small_seed3,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,3,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tail,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail,71.19893264770508,0.7288,0.7292,0.999,0.999,3.8,0.9131052631578948
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small_seed4,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,4,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tail,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail,71.17094683647156,0.6434,0.6452,0.995,0.9934,3.7968,0.8848421052631579
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small_seed0,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,0,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_highonly,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly,71.2553780078888,0.4824,0.4824,0.9994,0.9994,3.8,0.8288947368421052
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small_seed1,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,1,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_highonly,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly,71.16138672828674,0.4876,0.4892,1.0,0.9908,3.7816,0.8366842105263158
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small_seed2,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,2,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_highonly,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly,71.49130940437317,0.6832,0.6832,1.0,1.0,3.8,0.9002631578947369
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small_seed3,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,3,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_highonly,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly,70.71895480155945,0.7034,0.7034,1.0,1.0,3.8,0.9058421052631579
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small_seed4,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,4,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_highonly,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly,71.51710629463196,0.61,0.61,0.9998,0.9998,3.8,0.876421052631579
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small_seed0,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,0,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tailhigh,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh,71.14255428314209,0.754,0.7546,0.9994,0.9994,3.8,0.9221052631578948
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small_seed1,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,1,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tailhigh,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh,71.17283153533936,0.6938,0.6938,1.0,1.0,3.8,0.9025263157894737
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small_seed2,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,2,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tailhigh,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh,71.01472520828247,0.7412,0.7412,0.9998,0.9998,3.8,0.9198421052631579
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small_seed3,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,3,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tailhigh,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh,71.05376529693604,0.7792,0.7794,0.9992,0.9992,3.8,0.9294736842105263
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small_seed4,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,mixedlayout,coupled_sig,stage12_conditional_binding_ablation_pack,zero_pad,4,13,15000,256,0.003,0.0,1,16,4,30000,5000,cuda,13,128.0,probe_all_bridge_t1c2_tailcorner_tailhigh,10000,small,mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh,71.45413947105408,0.7568,0.7568,1.0,1.0,3.8,0.9248947368421052


==> anc/design_manifest.csv <==
family,train_family,model_kind,family_group,literature_inspiration
abspos_full2,full2,abspos,absolute_positions,standard learned absolute positions
mixedlayout_abspos,mixedlayout,abspos,absolute_positions_plus_layout_exposure,layout-exposed absolute position control
pcsig_full2,full2,coupled_sig,position_coupling_type,minimal position-coupling-style significance IDs
digaware_full2,full2,absplussig,digit_aware_type,absolute positions + local digit-significance IDs
symmcol_full2,full2,symmcol,symmetry_aware_type,column-shared + operand-symmetric role IDs
nope_full2,full2,nope,no_position_baseline,NoPE context baseline


==> anc/family_suite_summary.csv <==
family_short,suite,seeds,exact_mean,exact_std,exact_min,exact_max,format_valid_mean,teacher_token_mean
ctrl4,in_support_2digit,10,0.9984,0.00411501316320296,0.987,1.0,1.0,0.9994666666666667
ctrl4,layout_shift_only_lowrange3,10,0.9977,0.006000925854492063,0.981,1.0,1.0,0.9994250000000001
ctrl4,true3_hundreds_no_incarry,10,0.7057,0.15045711829104144,0.384,0.901,0.9999,0.9138249999999999
ctrl4,true3_hundreds_with_incarry,10,0.7492,0.16549306799849822,0.451,0.971,0.9996,0.9309
ctrl4,true3_thousands_carry,10,0.6639999999999999,0.15183982788890843,0.429,0.907,0.9998000000000001,0.9027
tensboundary,in_support_2digit,10,0.9953,0.008472832400613702,0.977,1.0,1.0,0.9984333333333334
tensboundary,layout_shift_only_lowrange3,10,0.9968,0.00489444129146069,0.986,1.0,1.0,0.9992000000000001
tensboundary,true3_hundreds_no_incarry,10,0.7572,0.08782533170383634,0.643,0.945,0.9999,0.93065
tensboundary,true3_hundreds_with_incarry,10,0.8579000000000001,0.08797531219356686,0.686,0.969,0.9999,0.96275
tensboundary,true3_thousands_carry,10,0.7674,0.0843039474494258,0.677,0.942,0.9998000000000001,0.935725
tenspolarity,in_support_2digit,10,0.9993000000000001,0.0016363916944844871,0.995,1.0,1.0,0.9997666666666666
tenspolarity,layout_shift_only_lowrange3,10,0.9993000000000001,0.0018885620632287164,0.994,1.0,1.0,0.9998250000000001
tenspolarity,true3_hundreds_no_incarry,10,0.7973,0.08081948334955434,0.668,0.93,0.9991,0.9439
tenspolarity,true3_hundreds_with_incarry,10,0.8550000000000001,0.08299129807127709,0.64,0.93,0.9999,0.9623250000000001
tenspolarity,true3_thousands_carry,10,0.8219,0.06842749609785691,0.685,0.914,0.9997999999999999,0.9519


==> anc/human_readable_summary.md <==
# Stage18 large-capacity bridge summary

This run repeats the Stage18 conditional-binding ablation at the same capacity as the later tens-residual study (2-layer, width-32, 4-head).
The central question is whether the binding order ctrl3 / highonly / tail / tailhigh still holds once the model capacity is increased.

## Exact-match means on the three true-3-digit suites

| Suite | ctrl3 | highonly | tail | tailhigh | tailhigh - tail | tailhigh - ctrl3 | tailhigh wins vs tail (paired seeds) |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| true3 no-incarry | 0.418 | 0.456 | 0.535 | 0.733 | +0.198 | +0.315 | 5/5 |
| true3 with-incarry | 0.496 | 0.540 | 0.568 | 0.753 | +0.185 | +0.257 | 5/5 |
| true3 thousands-carry | 0.458 | 0.476 | 0.530 | 0.716 | +0.186 | +0.258 | 5/5 |

## Recomposition metric: P(exact | high2 correct)

| Suite | ctrl3 | highonly | tail | tailhigh | tailhigh - tail | tailhigh - ctrl3 | tailhigh wins vs tail (paired seeds) |
| --- | ---: | ---: | ---: | ---: | ---: | ---: | ---: |
| true3 no-incarry | 0.524 | 0.577 | 0.642 | 0.800 | +0.158 | +0.276 | 5/5 |
| true3 with-incarry | 0.542 | 0.587 | 0.617 | 0.801 | +0.184 | +0.259 | 5/5 |
| true3 thousands-carry | 0.546 | 0.577 | 0.617 | 0.787 | +0.170 | +0.241 | 5/5 |

## Plain-language interpretation

- Tailhigh > tail > max(ctrl3, highonly) holds on exact match in 3/3 true-3-digit suites.
- The same ordering holds on P(exact | high2 correct) in 3/3 suites.
- Under tailhigh, the remaining high2-correct but not-exact errors are still mostly tens-only (mean fraction 0.960), and the tens error is often one digit in magnitude (mean |Δtens|=1 fraction 0.793).

## Recommended manuscript update if the ordering is clean

If tailhigh again dominates at this larger capacity, the paper can say that the conditional-binding story is not confined to the analytic 1-layer sandbox: the same ordering reappears at the 2-layer, width-32 capacity that supports the later tens-residual study.


==> anc/journal_target_summary.csv <==
family,train_family,model_kind,suite,seeds,exact_constrained_mean,exact_constrained_std,exact_constrained_min,exact_constrained_max,teacher_token_accuracy_mean,teacher_token_accuracy_std
abspos_full2,full2,abspos,layout_shift_only_lowrange3,5,0.0008,0.0008366600265340755,0.0,0.002,0.20140000000000002,0.08715872733123171
abspos_full2,full2,abspos,true3_noincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.15425,0.08572047596694736
abspos_full2,full2,abspos,true3_thousands_carry,5,0.0002,0.00044721359549995795,0.0,0.001,0.09065,0.0886042112430329
abspos_full2,full2,abspos,true3_withincarry,5,0.0004,0.0005477225575051661,0.0,0.001,0.1065,0.10596918773870072
digaware_full2,full2,absplussig,layout_shift_only_lowrange3,5,0.0002,0.00044721359549995795,0.0,0.001,0.13340000000000002,0.0517169580505273
digaware_full2,full2,absplussig,true3_noincarry,5,0.0,0.0,0.0,0.0,0.12025000000000001,0.07247370212704744
digaware_full2,full2,absplussig,true3_thousands_carry,5,0.0002,0.00044721359549995795,0.0,0.001,0.17225000000000001,0.10168579055108931
digaware_full2,full2,absplussig,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.0741,0.019274821659356543
mixedlayout_abspos,mixedlayout,abspos,layout_shift_only_lowrange3,5,0.4426,0.34850796260630834,0.09,0.894,0.85365,0.09280651916756712
mixedlayout_abspos,mixedlayout,abspos,true3_noincarry,5,0.0,0.0,0.0,0.0,0.27715,0.04821261505042014
mixedlayout_abspos,mixedlayout,abspos,true3_thousands_carry,5,0.001,0.001414213562373095,0.0,0.003,0.16945000000000002,0.0900578633435193
mixedlayout_abspos,mixedlayout,abspos,true3_withincarry,5,0.0,0.0,0.0,0.0,0.2312,0.03458476904650369
nope_full2,full2,nope,layout_shift_only_lowrange3,5,0.0006000000000000001,0.0008944271909999159,0.0,0.002,0.08130000000000001,0.07279732137929253
nope_full2,full2,nope,true3_noincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.06655,0.05950089285044385
nope_full2,full2,nope,true3_thousands_carry,5,0.0016,0.0008944271909999159,0.001,0.003,0.051449999999999996,0.0619352989013535
nope_full2,full2,nope,true3_withincarry,5,0.0,0.0,0.0,0.0,0.01745,0.01570171169013111
pcsig_full2,full2,coupled_sig,layout_shift_only_lowrange3,5,0.0,0.0,0.0,0.0,0.33199999999999996,0.15290244030099714
pcsig_full2,full2,coupled_sig,true3_noincarry,5,0.0022,0.003346640106136302,0.0,0.008,0.39005,0.09462646960549677
pcsig_full2,full2,coupled_sig,true3_thousands_carry,5,0.0024000000000000002,0.002302172886644268,0.0,0.005,0.32480000000000003,0.09915634750231576
pcsig_full2,full2,coupled_sig,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.2226,0.10509781158520856
symmcol_full2,full2,symmcol,layout_shift_only_lowrange3,5,0.0,0.0,0.0,0.0,0.35700000000000004,0.15073859824212246
symmcol_full2,full2,symmcol,true3_noincarry,5,0.0006000000000000001,0.0008944271909999159,0.0,0.002,0.3474,0.13428975202896162
symmcol_full2,full2,symmcol,true3_thousands_carry,5,0.0028,0.0038340579025361626,0.0,0.009,0.29165,0.0961323306697596
symmcol_full2,full2,symmcol,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.26635,0.12461322662542687


==> anc/paired_exact_deltas.csv <==
suite,comparison,n_seeds,mean_diff,sd_diff,ci95_low,ci95_high,wins,ties,losses,sign_test_p_two_sided
true3_hundreds_no_incarry,tenspolarity_vs_ctrl4,10,0.0916,0.13896618293671306,-0.007810418660160426,0.19101041866016044,8,0,2,0.109375
true3_hundreds_no_incarry,tenspolarity_vs_tensboundary,10,0.04010000000000001,0.05708560822717637,-0.0007365840768463958,0.08093658407684642,6,0,4,0.75390625
true3_hundreds_no_incarry,tensboundary_vs_ctrl4,10,0.05149999999999999,0.13332104110004542,-0.04387212746211633,0.1468721274621163,7,0,3,0.34375
true3_hundreds_with_incarry,tenspolarity_vs_ctrl4,10,0.1058,0.20360462775792804,-0.03984997655422029,0.2514499765542203,7,0,3,0.34375
true3_hundreds_with_incarry,tenspolarity_vs_tensboundary,10,-0.0029000000000000137,0.06904821182011565,-0.05229411517044502,0.046494115170444994,6,0,4,0.75390625
true3_hundreds_with_incarry,tensboundary_vs_ctrl4,10,0.10870000000000002,0.1743018135941856,-0.015988006077812117,0.23338800607781215,7,0,3,0.34375
true3_thousands_carry,tenspolarity_vs_ctrl4,10,0.15790000000000004,0.1584560577012511,0.04454736483052396,0.2712526351694761,9,0,1,0.021484375
true3_thousands_carry,tenspolarity_vs_tensboundary,10,0.05450000000000003,0.0655714199259945,0.007593031921637419,0.10140696807836264,9,0,1,0.021484375
true3_thousands_carry,tensboundary_vs_ctrl4,10,0.1034,0.13346260400077117,0.007926604539220297,0.1988733954607797,9,0,1,0.021484375


==> anc/positionwise_accuracy_mean_summary.csv <==
family,suite,pos_name,seeds,acc_mean,acc_std
mixedlayout_pcsig_base,in_support_2digit,hundreds,5,0.9874,0.012054044964243373
mixedlayout_pcsig_base,in_support_2digit,ones,5,0.8573999999999999,0.31886329359147003
mixedlayout_pcsig_base,in_support_2digit,tens,5,0.9712,0.028560462181134276
mixedlayout_pcsig_base,true3_noincarry,hundreds,5,0.0002,0.00044721359549995795
mixedlayout_pcsig_base,true3_noincarry,ones,5,0.8178000000000001,0.29708449976395607
mixedlayout_pcsig_base,true3_noincarry,tens,5,0.11379999999999998,0.08378364995630114
mixedlayout_pcsig_base,true3_noincarry,thousands,5,1.0,0.0
mixedlayout_pcsig_base,true3_thousands_carry,hundreds,5,0.178,0.009797958971132704
mixedlayout_pcsig_base,true3_thousands_carry,ones,5,0.7998000000000001,0.31067136977842036
mixedlayout_pcsig_base,true3_thousands_carry,tens,5,0.1542,0.054632407964504
mixedlayout_pcsig_base,true3_thousands_carry,thousands,5,0.3646,0.14596335156469928
mixedlayout_pcsig_base,true3_withincarry,hundreds,5,0.0,0.0
mixedlayout_pcsig_base,true3_withincarry,ones,5,0.8164,0.29946168369258863
mixedlayout_pcsig_base,true3_withincarry,tens,5,0.056400000000000006,0.05508448057302528
mixedlayout_pcsig_base,true3_withincarry,thousands,5,0.7615999999999999,0.1088498966467125
mixedlayout_pcsig_ctrl_dup,in_support_2digit,hundreds,5,0.9962,0.0041472882706655514
mixedlayout_pcsig_ctrl_dup,in_support_2digit,ones,5,0.9259999999999999,0.1632421514192949
mixedlayout_pcsig_ctrl_dup,in_support_2digit,tens,5,0.9734,0.0273916045532203
mixedlayout_pcsig_ctrl_dup,true3_noincarry,hundreds,5,0.0021999999999999997,0.002949576240750525
mixedlayout_pcsig_ctrl_dup,true3_noincarry,ones,5,0.8720000000000001,0.1895164900477001
mixedlayout_pcsig_ctrl_dup,true3_noincarry,tens,5,0.05500000000000001,0.03361547262794322
mixedlayout_pcsig_ctrl_dup,true3_noincarry,thousands,5,0.931,0.15373028328862207
mixedlayout_pcsig_ctrl_dup,true3_thousands_carry,hundreds,5,0.1722,0.010084641788382956
mixedlayout_pcsig_ctrl_dup,true3_thousands_carry,ones,5,0.8291999999999999,0.19010970517046205
mixedlayout_pcsig_ctrl_dup,true3_thousands_carry,tens,5,0.1382,0.06517054549411107
mixedlayout_pcsig_ctrl_dup,true3_thousands_carry,thousands,5,0.2626,0.21443833612486363
mixedlayout_pcsig_ctrl_dup,true3_withincarry,hundreds,5,0.0018,0.004024922359499621
mixedlayout_pcsig_ctrl_dup,true3_withincarry,ones,5,0.8949999999999999,0.146186524686785
mixedlayout_pcsig_ctrl_dup,true3_withincarry,tens,5,0.08399999999999999,0.03981205847478876
mixedlayout_pcsig_ctrl_dup,true3_withincarry,thousands,5,0.6842,0.3638429606299949
mixedlayout_pcsig_probe_all,in_support_2digit,hundreds,5,0.9934,0.0037148351242013394
mixedlayout_pcsig_probe_all,in_support_2digit,ones,5,0.9952,0.010733126291999
mixedlayout_pcsig_probe_all,in_support_2digit,tens,5,0.951,0.015937377450509233
mixedlayout_pcsig_probe_all,true3_noincarry,hundreds,5,0.7076,0.03892685448376223
mixedlayout_pcsig_probe_all,true3_noincarry,ones,5,0.4304,0.28748704318629736
mixedlayout_pcsig_probe_all,true3_noincarry,tens,5,0.0796,0.013794926603646715
mixedlayout_pcsig_probe_all,true3_noincarry,thousands,5,0.9808,0.009909591313470011
mixedlayout_pcsig_probe_all,true3_thousands_carry,hundreds,5,0.3384,0.07596249074378748
mixedlayout_pcsig_probe_all,true3_thousands_carry,ones,5,0.3796,0.22474941601703885
mixedlayout_pcsig_probe_all,true3_thousands_carry,tens,5,0.184,0.1058324146941758
mixedlayout_pcsig_probe_all,true3_thousands_carry,thousands,5,0.8958,0.04772001676445633
mixedlayout_pcsig_probe_all,true3_withincarry,hundreds,5,0.5768,0.14220302387783457
mixedlayout_pcsig_probe_all,true3_withincarry,ones,5,0.354,0.17156631370988884
mixedlayout_pcsig_probe_all,true3_withincarry,tens,5,0.2056,0.1228751398778451
mixedlayout_pcsig_probe_all,true3_withincarry,thousands,5,0.9678000000000001,0.050889095099048466


==> anc/recomposition_mean_summary.csv <==
family,extra_data_kind,suite,seeds,exact_rate_mean,exact_rate_std,high2_correct_mean,high2_correct_std,low2_correct_mean,low2_correct_std,thousands_correct_mean,hundreds_correct_mean,tens_correct_mean,ones_correct_mean,exact_given_high2_mean,exact_given_high2_std
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_hundreds_no_incarry,5,0.3104,0.13114038279645213,0.7012,0.05142664678938341,0.44399999999999995,0.17289592245047306,0.9028,0.7012,0.4476,0.9862,0.4457805214532617,0.18678775531800887
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_hundreds_with_incarry,5,0.4164,0.1664130403544145,0.8654,0.044173521480633623,0.4774,0.1912388558844672,0.959,0.8654,0.485,0.9862,0.48245285631599905,0.1932788196712051
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_thousands_carry,5,0.3904,0.1144521734175459,0.792,0.04890296514527519,0.4756,0.163095984009417,0.9972,0.792,0.48440000000000005,0.9776,0.5000414837754761,0.1706227863702077
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_hundreds_no_incarry,5,0.3262,0.16053099389214537,0.712,0.061538605769061755,0.441,0.21800802737514044,0.9316000000000001,0.712,0.44659999999999994,0.9747999999999999,0.45407319218502745,0.20446147632944897
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_hundreds_with_incarry,5,0.4142,0.1692769919392473,0.8688,0.07466391363972293,0.47380000000000005,0.19375164515430568,0.9712,0.8688,0.49119999999999997,0.9730000000000001,0.4814870327515458,0.20258475276694843
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_thousands_carry,5,0.3786,0.1422297437247217,0.7844,0.04382122773268682,0.45620000000000005,0.17467741697197153,0.9987999999999999,0.7844,0.46799999999999997,0.9686,0.47817228991000765,0.16281589247028436
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_hundreds_no_incarry,5,0.3964,0.09349491964807499,0.7220000000000001,0.05392587505085105,0.5157999999999999,0.0984311942424758,0.9390000000000001,0.7220000000000001,0.526,0.9808,0.5445701209644807,0.09429353614439973
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_hundreds_with_incarry,5,0.5122,0.11950397482929177,0.8936,0.05832066529112988,0.5776,0.1564506311908009,0.9708,0.8952,0.5828,0.9865999999999999,0.578451308420501,0.15634885887823777
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_thousands_carry,5,0.46820000000000006,0.09389462178421086,0.7766,0.03644585024388922,0.5538000000000001,0.10495808687280841,0.9972,0.7766,0.5624,0.9832000000000001,0.6000555937304797,0.10158068247438659
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_hundreds_no_incarry,5,0.5412,0.049911922423405,0.7352000000000001,0.02995329698046614,0.6881999999999999,0.05622010316603836,0.9507999999999999,0.7352000000000001,0.692,0.9902,0.7363683958508668,0.06443064291010756
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_hundreds_with_incarry,5,0.7003999999999999,0.0597268783714669,0.9176,0.02897930295918104,0.7562,0.05135367562307494,0.9869999999999999,0.9178000000000001,0.7668,0.985,0.7628796924118846,0.05377697495411533
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_thousands_carry,5,0.585,0.05469460668109792,0.7794,0.05890076400183617,0.7104,0.06386939799309213,0.9955999999999999,0.7794,0.7226,0.9804,0.7511681517167835,0.054183739038271395


==> anc/recomposition_summary.csv <==
family_short,suite,exact_mean,high2_mean,low2_mean,exact_given_high2_mean,tens_mean,hundreds_mean,thousands_mean,ones_mean
ctrl4,true3_hundreds_no_incarry,0.7057,0.8942,0.765,0.7878465994508504,0.7686,0.8955,0.9532,0.9953
ctrl4,true3_hundreds_with_incarry,0.7492,0.9423999999999999,0.7843,0.7915010902086583,0.7903,0.9423999999999999,0.9948,0.9919
ctrl4,true3_thousands_carry,0.6639999999999999,0.8731,0.7378,0.7587909803560449,0.7431,0.8736,0.9903000000000001,0.9924
tensboundary,true3_hundreds_no_incarry,0.7572,0.8968,0.8289,0.8444859430220004,0.8311999999999999,0.8968,0.9696999999999999,0.9972
tensboundary,true3_hundreds_with_incarry,0.8579000000000001,0.9625,0.8888999999999999,0.8902869965235013,0.8911,0.9625,0.9974999999999999,0.9971
tensboundary,true3_thousands_carry,0.7674,0.9096,0.8341,0.84424162304614,0.8370000000000001,0.9103,0.9904999999999999,0.9963
tenspolarity,true3_hundreds_no_incarry,0.7973,0.8931000000000001,0.8818999999999999,0.8928434760190621,0.8829,0.8934,0.9657,0.9978
tenspolarity,true3_hundreds_with_incarry,0.8550000000000001,0.9474,0.9007,0.9019712918371756,0.9044000000000001,0.9477,0.9936999999999999,0.9960000000000001
tenspolarity,true3_thousands_carry,0.8219,0.9252,0.8821999999999999,0.8888699467553822,0.8840999999999999,0.9254,0.9930999999999999,0.9978


==> anc/residual_error_pattern_mean_summary.csv <==
family,extra_data_kind,suite,seeds,n_high2correct_not_exact_mean,frac_t_only_mean,frac_o_only_mean,frac_t_plus_o_mean,frac_tens_abs1_mean
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_hundreds_no_incarry,5,390.8,0.9862492936856183,0.008631560592168745,0.005119145722212988,0.6782746725934767
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_hundreds_with_incarry,5,449.0,0.9676539514762021,0.021110655045437653,0.01123539347836023,0.672202218084124
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_ctrl3_small,probe_all_bridge_t1c2_tailcorner_ctrl3,true3_thousands_carry,5,401.6,0.9658755820926308,0.017705723122123367,0.016418694785245866,0.6705254431241797
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_hundreds_no_incarry,5,385.8,0.968256831852534,0.01676223524560371,0.014980932901862417,0.6664332006080851
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_hundreds_with_incarry,5,454.6,0.9203055100549425,0.04675732529073429,0.03293716465432314,0.6700600528129108
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_highonly_small,probe_all_bridge_t1c2_tailcorner_highonly,true3_thousands_carry,5,405.8,0.9335644085282032,0.032419269747820896,0.03401632172397592,0.6148695105235429
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_hundreds_no_incarry,5,325.6,0.9626259266972905,0.028851825968052053,0.008522247334657443,0.7028894975738552
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_hundreds_with_incarry,5,381.4,0.9742985102790651,0.017915438864517325,0.007786050856417569,0.7278846348901933
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tail_small,probe_all_bridge_t1c2_tailcorner_tail,true3_thousands_carry,5,308.4,0.9616193368622197,0.02736751808484277,0.011013145052937618,0.7138752753271141
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_hundreds_no_incarry,5,194.0,0.9723640826730587,0.01999426984260624,0.0076416474843349624,0.8493355187338398
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_hundreds_with_incarry,5,217.2,0.9460992056733197,0.043315633192349975,0.010585161134330421,0.9428951663270038
mixedlayout_coupledsig_probeall_bridge_t1c2_tailcorner_tailhigh_small,probe_all_bridge_t1c2_tailcorner_tailhigh,true3_thousands_carry,5,194.4,0.9245072374932158,0.05947344603007375,0.016019316476710406,0.8938708605726748


==> anc/suite_mean_summary.csv <==
family,train_family,model_kind,suite,seeds,exact_constrained_mean,exact_constrained_std,exact_constrained_min,exact_constrained_max,teacher_token_accuracy_mean,teacher_token_accuracy_std
abspos_full2,full2,abspos,in_support_2digit,5,0.9199999999999999,0.08500882307149064,0.769,0.975,0.9732666666666667,0.028307242889409053
abspos_full2,full2,abspos,layout_shift_only_lowrange3,5,0.0008,0.0008366600265340755,0.0,0.002,0.20140000000000002,0.08715872733123171
abspos_full2,full2,abspos,true3_noincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.15425,0.08572047596694736
abspos_full2,full2,abspos,true3_thousands_carry,5,0.0002,0.00044721359549995795,0.0,0.001,0.09065,0.0886042112430329
abspos_full2,full2,abspos,true3_withincarry,5,0.0004,0.0005477225575051661,0.0,0.001,0.1065,0.10596918773870072
digaware_full2,full2,absplussig,in_support_2digit,5,0.4288,0.4661091073986862,0.083,0.977,0.7987333333333333,0.16535624841199353
digaware_full2,full2,absplussig,layout_shift_only_lowrange3,5,0.0002,0.00044721359549995795,0.0,0.001,0.13340000000000002,0.0517169580505273
digaware_full2,full2,absplussig,true3_noincarry,5,0.0,0.0,0.0,0.0,0.12025000000000001,0.07247370212704744
digaware_full2,full2,absplussig,true3_thousands_carry,5,0.0002,0.00044721359549995795,0.0,0.001,0.17225000000000001,0.10168579055108931
digaware_full2,full2,absplussig,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.0741,0.019274821659356543
mixedlayout_abspos,mixedlayout,abspos,in_support_2digit,5,0.5886,0.447187656359162,0.085,0.954,0.8579333333333332,0.1557520108662771
mixedlayout_abspos,mixedlayout,abspos,layout_shift_only_lowrange3,5,0.4426,0.34850796260630834,0.09,0.894,0.85365,0.09280651916756712
mixedlayout_abspos,mixedlayout,abspos,true3_noincarry,5,0.0,0.0,0.0,0.0,0.27715,0.04821261505042014
mixedlayout_abspos,mixedlayout,abspos,true3_thousands_carry,5,0.001,0.001414213562373095,0.0,0.003,0.16945000000000002,0.0900578633435193
mixedlayout_abspos,mixedlayout,abspos,true3_withincarry,5,0.0,0.0,0.0,0.0,0.2312,0.03458476904650369
nope_full2,full2,nope,in_support_2digit,5,0.0944,0.009181503144910421,0.083,0.104,0.489,0.020312831193881095
nope_full2,full2,nope,layout_shift_only_lowrange3,5,0.0006000000000000001,0.0008944271909999159,0.0,0.002,0.08130000000000001,0.07279732137929253
nope_full2,full2,nope,true3_noincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.06655,0.05950089285044385
nope_full2,full2,nope,true3_thousands_carry,5,0.0016,0.0008944271909999159,0.001,0.003,0.051449999999999996,0.0619352989013535
nope_full2,full2,nope,true3_withincarry,5,0.0,0.0,0.0,0.0,0.01745,0.01570171169013111
pcsig_full2,full2,coupled_sig,in_support_2digit,5,0.799,0.39011793088757146,0.102,1.0,0.93,0.1367396146777598
pcsig_full2,full2,coupled_sig,layout_shift_only_lowrange3,5,0.0,0.0,0.0,0.0,0.33199999999999996,0.15290244030099714
pcsig_full2,full2,coupled_sig,true3_noincarry,5,0.0022,0.003346640106136302,0.0,0.008,0.39005,0.09462646960549677
pcsig_full2,full2,coupled_sig,true3_thousands_carry,5,0.0024000000000000002,0.002302172886644268,0.0,0.005,0.32480000000000003,0.09915634750231576
pcsig_full2,full2,coupled_sig,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.2226,0.10509781158520856
symmcol_full2,full2,symmcol,in_support_2digit,5,0.7482,0.41210399173024276,0.023,0.995,0.9094666666666666,0.15190907368115528
symmcol_full2,full2,symmcol,layout_shift_only_lowrange3,5,0.0,0.0,0.0,0.0,0.35700000000000004,0.15073859824212246
symmcol_full2,full2,symmcol,true3_noincarry,5,0.0006000000000000001,0.0008944271909999159,0.0,0.002,0.3474,0.13428975202896162
symmcol_full2,full2,symmcol,true3_thousands_carry,5,0.0028,0.0038340579025361626,0.0,0.009,0.29165,0.0961323306697596
symmcol_full2,full2,symmcol,true3_withincarry,5,0.0002,0.00044721359549995795,0.0,0.001,0.26635,0.12461322662542687


==> anc/suite_summary.csv <==
family,train_family,model_kind,seed,suite,n,exact_constrained,teacher_token_accuracy
abspos_full2,full2,abspos,0,in_support_2digit,1000,0.954,0.9846666666666666
abspos_full2,full2,abspos,0,layout_shift_only_lowrange3,1000,0.001,0.125
abspos_full2,full2,abspos,0,true3_noincarry,1000,0.001,0.085
abspos_full2,full2,abspos,0,true3_thousands_carry,1000,0.0,0.0285
abspos_full2,full2,abspos,0,true3_withincarry,1000,0.0,0.02775
abspos_full2,full2,abspos,1,in_support_2digit,1000,0.95,0.983
abspos_full2,full2,abspos,1,layout_shift_only_lowrange3,1000,0.0,0.153
abspos_full2,full2,abspos,1,true3_noincarry,1000,0.0,0.1275
abspos_full2,full2,abspos,1,true3_thousands_carry,1000,0.0,0.02575
abspos_full2,full2,abspos,1,true3_withincarry,1000,0.0,0.054
abspos_full2,full2,abspos,2,in_support_2digit,1000,0.952,0.984
abspos_full2,full2,abspos,2,layout_shift_only_lowrange3,1000,0.0,0.1365
abspos_full2,full2,abspos,2,true3_noincarry,1000,0.0,0.0685
abspos_full2,full2,abspos,2,true3_thousands_carry,1000,0.0,0.03325
abspos_full2,full2,abspos,2,true3_withincarry,1000,0.001,0.018
abspos_full2,full2,abspos,3,in_support_2digit,1000,0.975,0.9916666666666666
abspos_full2,full2,abspos,3,layout_shift_only_lowrange3,1000,0.002,0.29525
abspos_full2,full2,abspos,3,true3_noincarry,1000,0.0,0.2475
abspos_full2,full2,abspos,3,true3_thousands_carry,1000,0.001,0.22175
abspos_full2,full2,abspos,3,true3_withincarry,1000,0.001,0.17175
abspos_full2,full2,abspos,4,in_support_2digit,1000,0.769,0.923
abspos_full2,full2,abspos,4,layout_shift_only_lowrange3,1000,0.001,0.29725
abspos_full2,full2,abspos,4,true3_noincarry,1000,0.0,0.24275
abspos_full2,full2,abspos,4,true3_thousands_carry,1000,0.0,0.144
abspos_full2,full2,abspos,4,true3_withincarry,1000,0.0,0.261
mixedlayout_abspos,mixedlayout,abspos,0,in_support_2digit,1000,0.954,0.9846666666666666
mixedlayout_abspos,mixedlayout,abspos,0,layout_shift_only_lowrange3,1000,0.894,0.9735
mixedlayout_abspos,mixedlayout,abspos,0,true3_noincarry,1000,0.0,0.3085
mixedlayout_abspos,mixedlayout,abspos,0,true3_thousands_carry,1000,0.0,0.10825
mixedlayout_abspos,mixedlayout,abspos,0,true3_withincarry,1000,0.0,0.22675
mixedlayout_abspos,mixedlayout,abspos,1,in_support_2digit,1000,0.085,0.6873333333333332
mixedlayout_abspos,mixedlayout,abspos,1,layout_shift_only_lowrange3,1000,0.092,0.763
mixedlayout_abspos,mixedlayout,abspos,1,true3_noincarry,1000,0.0,0.23075
mixedlayout_abspos,mixedlayout,abspos,1,true3_thousands_carry,1000,0.003,0.22725
mixedlayout_abspos,mixedlayout,abspos,1,true3_withincarry,1000,0.0,0.2355
mixedlayout_abspos,mixedlayout,abspos,2,in_support_2digit,1000,0.932,0.9773333333333334
mixedlayout_abspos,mixedlayout,abspos,2,layout_shift_only_lowrange3,1000,0.09,0.7565
mixedlayout_abspos,mixedlayout,abspos,2,true3_noincarry,1000,0.0,0.305
mixedlayout_abspos,mixedlayout,abspos,2,true3_thousands_carry,1000,0.0,0.10975
mixedlayout_abspos,mixedlayout,abspos,2,true3_withincarry,1000,0.0,0.27125
mixedlayout_abspos,mixedlayout,abspos,3,in_support_2digit,1000,0.856,0.952
mixedlayout_abspos,mixedlayout,abspos,3,layout_shift_only_lowrange3,1000,0.608,0.8955
mixedlayout_abspos,mixedlayout,abspos,3,true3_noincarry,1000,0.0,0.32225
mixedlayout_abspos,mixedlayout,abspos,3,true3_thousands_carry,1000,0.0,0.1015
mixedlayout_abspos,mixedlayout,abspos,3,true3_withincarry,1000,0.0,0.2455
mixedlayout_abspos,mixedlayout,abspos,4,in_support_2digit,1000,0.116,0.6883333333333332
mixedlayout_abspos,mixedlayout,abspos,4,layout_shift_only_lowrange3,1000,0.529,0.87975
mixedlayout_abspos,mixedlayout,abspos,4,true3_noincarry,1000,0.0,0.21925
mixedlayout_abspos,mixedlayout,abspos,4,true3_thousands_carry,1000,0.002,0.3005
mixedlayout_abspos,mixedlayout,abspos,4,true3_withincarry,1000,0.0,0.177
pcsig_full2,full2,coupled_sig,0,in_support_2digit,1000,0.962,0.9873333333333334
pcsig_full2,full2,coupled_sig,0,layout_shift_only_lowrange3,1000,0.0,0.481
pcsig_full2,full2,coupled_sig,0,true3_noincarry,1000,0.001,0.4565
pcsig_full2,full2,coupled_sig,0,true3_thousands_carry,1000,0.005,0.424
pcsig_full2,full2,coupled_sig,0,true3_withincarry,1000,0.001,0.2815
pcsig_full2,full2,coupled_sig,1,in_support_2digit,1000,1.0,1.0
pcsig_full2,full2,coupled_sig,1,layout_shift_only_lowrange3,1000,0.0,0.4065
pcsig_full2,full2,coupled_sig,1,true3_noincarry,1000,0.008,0.39475
pcsig_full2,full2,coupled_sig,1,true3_thousands_carry,1000,0.003,0.3255
pcsig_full2,full2,coupled_sig,1,true3_withincarry,1000,0.0,0.3055
pcsig_full2,full2,coupled_sig,2,in_support_2digit,1000,0.102,0.6856666666666666
pcsig_full2,full2,coupled_sig,2,layout_shift_only_lowrange3,1000,0.0,0.1745
pcsig_full2,full2,coupled_sig,2,true3_noincarry,1000,0.0,0.2885
pcsig_full2,full2,coupled_sig,2,true3_thousands_carry,1000,0.0,0.18025
pcsig_full2,full2,coupled_sig,2,true3_withincarry,1000,0.0,0.0955
pcsig_full2,full2,coupled_sig,3,in_support_2digit,1000,0.982,0.994
pcsig_full2,full2,coupled_sig,3,layout_shift_only_lowrange3,1000,0.0,0.43825
pcsig_full2,full2,coupled_sig,3,true3_noincarry,1000,0.002,0.50675
pcsig_full2,full2,coupled_sig,3,true3_thousands_carry,1000,0.0,0.40875
pcsig_full2,full2,coupled_sig,3,true3_withincarry,1000,0.0,0.309
pcsig_full2,full2,coupled_sig,4,in_support_2digit,1000,0.949,0.983
pcsig_full2,full2,coupled_sig,4,layout_shift_only_lowrange3,1000,0.0,0.15975
pcsig_full2,full2,coupled_sig,4,true3_noincarry,1000,0.0,0.30375
pcsig_full2,full2,coupled_sig,4,true3_thousands_carry,1000,0.004,0.2855
pcsig_full2,full2,coupled_sig,4,true3_withincarry,1000,0.0,0.1215
digaware_full2,full2,absplussig,0,in_support_2digit,1000,0.096,0.6793333333333332
digaware_full2,full2,absplussig,0,layout_shift_only_lowrange3,1000,0.0,0.08575
digaware_full2,full2,absplussig,0,true3_noincarry,1000,0.0,0.07325
digaware_full2,full2,absplussig,0,true3_thousands_carry,1000,0.001,0.266
digaware_full2,full2,absplussig,0,true3_withincarry,1000,0.0,0.066
digaware_full2,full2,absplussig,1,in_support_2digit,1000,0.9,0.9666666666666667
digaware_full2,full2,absplussig,1,layout_shift_only_lowrange3,1000,0.0,0.14075
digaware_full2,full2,absplussig,1,true3_noincarry,1000,0.0,0.1135
digaware_full2,full2,absplussig,1,true3_thousands_carry,1000,0.0,0.09575
digaware_full2,full2,absplussig,1,true3_withincarry,1000,0.0,0.097
digaware_full2,full2,absplussig,2,in_support_2digit,1000,0.977,0.9923333333333334
digaware_full2,full2,absplussig,2,layout_shift_only_lowrange3,1000,0.0,0.0755
digaware_full2,full2,absplussig,2,true3_noincarry,1000,0.0,0.046
digaware_full2,full2,absplussig,2,true3_thousands_carry,1000,0.0,0.043
digaware_full2,full2,absplussig,2,true3_withincarry,1000,0.0,0.046
digaware_full2,full2,absplussig,3,in_support_2digit,1000,0.088,0.67
digaware_full2,full2,absplussig,3,layout_shift_only_lowrange3,1000,0.0,0.1725
digaware_full2,full2,absplussig,3,true3_noincarry,1000,0.0,0.134
digaware_full2,full2,absplussig,3,true3_thousands_carry,1000,0.0,0.2715
digaware_full2,full2,absplussig,3,true3_withincarry,1000,0.0,0.07775
digaware_full2,full2,absplussig,4,in_support_2digit,1000,0.083,0.6853333333333332
digaware_full2,full2,absplussig,4,layout_shift_only_lowrange3,1000,0.001,0.1925
digaware_full2,full2,absplussig,4,true3_noincarry,1000,0.0,0.2345
digaware_full2,full2,absplussig,4,true3_thousands_carry,1000,0.0,0.185
digaware_full2,full2,absplussig,4,true3_withincarry,1000,0.001,0.08375
symmcol_full2,full2,symmcol,0,in_support_2digit,1000,0.023,0.6413333333333333
symmcol_full2,full2,symmcol,0,layout_shift_only_lowrange3,1000,0.0,0.1775
symmcol_full2,full2,symmcol,0,true3_noincarry,1000,0.0,0.24325
symmcol_full2,full2,symmcol,0,true3_thousands_carry,1000,0.001,0.27675
symmcol_full2,full2,symmcol,0,true3_withincarry,1000,0.0,0.128
symmcol_full2,full2,symmcol,1,in_support_2digit,1000,0.995,0.9983333333333334
symmcol_full2,full2,symmcol,1,layout_shift_only_lowrange3,1000,0.0,0.494
symmcol_full2,full2,symmcol,1,true3_noincarry,1000,0.0,0.53325
symmcol_full2,full2,symmcol,1,true3_thousands_carry,1000,0.009,0.3995
symmcol_full2,full2,symmcol,1,true3_withincarry,1000,0.0,0.38925
symmcol_full2,full2,symmcol,2,in_support_2digit,1000,0.804,0.9346666666666666
symmcol_full2,full2,symmcol,2,layout_shift_only_lowrange3,1000,0.0,0.275
symmcol_full2,full2,symmcol,2,true3_noincarry,1000,0.0,0.32575
symmcol_full2,full2,symmcol,2,true3_thousands_carry,1000,0.0,0.1845
symmcol_full2,full2,symmcol,2,true3_withincarry,1000,0.0,0.19875
symmcol_full2,full2,symmcol,3,in_support_2digit,1000,0.953,0.9843333333333334
symmcol_full2,full2,symmcol,3,layout_shift_only_lowrange3,1000,0.0,0.532
symmcol_full2,full2,symmcol,3,true3_noincarry,1000,0.001,0.428
symmcol_full2,full2,symmcol,3,true3_thousands_carry,1000,0.004,0.381
symmcol_full2,full2,symmcol,3,true3_withincarry,1000,0.001,0.4075
symmcol_full2,full2,symmcol,4,in_support_2digit,1000,0.966,0.9886666666666666
symmcol_full2,full2,symmcol,4,layout_shift_only_lowrange3,1000,0.0,0.3065
symmcol_full2,full2,symmcol,4,true3_noincarry,1000,0.002,0.20675
symmcol_full2,full2,symmcol,4,true3_thousands_carry,1000,0.0,0.2165
symmcol_full2,full2,symmcol,4,true3_withincarry,1000,0.0,0.20825
nope_full2,full2,nope,0,in_support_2digit,1000,0.083,0.465
nope_full2,full2,nope,0,layout_shift_only_lowrange3,1000,0.0,0.00625
nope_full2,full2,nope,0,true3_noincarry,1000,0.001,0.0015
nope_full2,full2,nope,0,true3_thousands_carry,1000,0.002,0.00075
nope_full2,full2,nope,0,true3_withincarry,1000,0.0,0.00125
nope_full2,full2,nope,1,in_support_2digit,1000,0.104,0.48666666666666664
nope_full2,full2,nope,1,layout_shift_only_lowrange3,1000,0.0,0.104
nope_full2,full2,nope,1,true3_noincarry,1000,0.0,0.07975
nope_full2,full2,nope,1,true3_thousands_carry,1000,0.001,0.15475
nope_full2,full2,nope,1,true3_withincarry,1000,0.0,0.02575
nope_full2,full2,nope,2,in_support_2digit,1000,0.103,0.5213333333333332
nope_full2,full2,nope,2,layout_shift_only_lowrange3,1000,0.0,0.13425
nope_full2,full2,nope,2,true3_noincarry,1000,0.0,0.12075
nope_full2,full2,nope,2,true3_thousands_carry,1000,0.003,0.05025
nope_full2,full2,nope,2,true3_withincarry,1000,0.0,0.023
nope_full2,full2,nope,3,in_support_2digit,1000,0.088,0.48433333333333334
nope_full2,full2,nope,3,layout_shift_only_lowrange3,1000,0.001,0.15925
nope_full2,full2,nope,3,true3_noincarry,1000,0.0,0.12375
nope_full2,full2,nope,3,true3_thousands_carry,1000,0.001,0.0455
nope_full2,full2,nope,3,true3_withincarry,1000,0.0,0.03625
nope_full2,full2,nope,4,in_support_2digit,1000,0.094,0.48766666666666664
nope_full2,full2,nope,4,layout_shift_only_lowrange3,1000,0.002,0.00275
nope_full2,full2,nope,4,true3_noincarry,1000,0.0,0.007
nope_full2,full2,nope,4,true3_thousands_carry,1000,0.001,0.006
nope_full2,full2,nope,4,true3_withincarry,1000,0.0,0.001


==> anc/tens_bias_summary.csv <==
family_short,suite,c2,n_tens_only,mean_tens_delta,frac_minus1,frac_plus1,frac_abs1,frac_negative,frac_positive
ctrl4,true3_hundreds_no_incarry,0,1846,-2.149309624025508,0.5909786768432995,0.18584546300637184,0.7768241398496714,0.8115137104464825,0.18848628955351743
ctrl4,true3_hundreds_with_incarry,1,1861,1.3190168964144129,0.2739589099758743,0.5827519183599196,0.8567108283357939,0.28034148492363464,0.7196585150763654
ctrl4,true3_thousands_carry,0,979,-2.302179795513129,0.5944459629876296,0.1521340310923644,0.7465799940799941,0.8410072489239155,0.15899275107608438
ctrl4,true3_thousands_carry,1,1057,1.257781346831057,0.221264728532124,0.6327486385191946,0.8540133670513187,0.23544943938895613,0.7645505606110439
tensboundary,true3_hundreds_no_incarry,0,1374,-2.1477685183260755,0.49253183336805967,0.26099968953531466,0.7535315229033744,0.7349293506615681,0.26507064933843194
tensboundary,true3_hundreds_with_incarry,1,1022,1.0436491654970912,0.27686355658595757,0.6244494334644634,0.9013129900504209,0.2913111174801243,0.7086888825198757
tensboundary,true3_thousands_carry,0,676,-1.829392551642424,0.48496875735334405,0.29535503135903984,0.7803237887123841,0.6984374856477629,0.30156251435223713
tensboundary,true3_thousands_carry,1,712,0.8535950213032978,0.38535837477234847,0.4944532725021319,0.8798116472744804,0.4025327762774181,0.5974672237225819
tenspolarity,true3_hundreds_no_incarry,0,938,-1.4990957517994292,0.5629817797845984,0.28710394581161375,0.8500857255962122,0.7103687603440192,0.2896312396559807
tenspolarity,true3_hundreds_with_incarry,1,889,0.9608490103179028,0.31800630518601203,0.5763618975358892,0.8943682027219013,0.33136466101147316,0.6686353389885269
tenspolarity,true3_thousands_carry,0,501,-1.0340269637616069,0.47106648384953065,0.40293784583657155,0.8740043296861023,0.5891827060879019,0.4108172939120981
tenspolarity,true3_thousands_carry,1,508,0.9233784809531331,0.3812849244864968,0.5014765214092034,0.8827614458957003,0.39163768758051776,0.6083623124194821


==> anc/upper_lower_conditional_summary.csv <==
family,suite,n,upper_correct_rate,exact_rate,lower_both_correct_given_upper,tens_correct_given_upper,ones_correct_given_upper
mixedlayout_pcsig_base,true3_noincarry,5000,0.0002,0.0,0.0,0.0,1.0
mixedlayout_pcsig_base,true3_withincarry,5000,0.0,0.0,,,
mixedlayout_pcsig_base,true3_thousands_carry,5000,0.0406,0.0072,0.17733990147783252,0.21674876847290642,0.7783251231527094
mixedlayout_pcsig_ctrl_dup,true3_noincarry,5000,0.0012,0.0,0.0,0.0,0.5
mixedlayout_pcsig_ctrl_dup,true3_withincarry,5000,0.0014,0.0002,0.14285714285714285,0.14285714285714285,1.0
mixedlayout_pcsig_ctrl_dup,true3_thousands_carry,5000,0.0208,0.0116,0.4230769230769231,0.5096153846153846,0.8365384615384616
mixedlayout_pcsig_probe_all,true3_noincarry,5000,0.6888,0.0332,0.04819976771196283,0.10685249709639953,0.42799070847851334
mixedlayout_pcsig_probe_all,true3_withincarry,5000,0.5636,0.045,0.07877927608232789,0.25514549325762953,0.3566359119943222
mixedlayout_pcsig_probe_all,true3_thousands_carry,5000,0.305,0.025,0.08131147540983606,0.2301639344262295,0.419672131147541

